Bootstrapping elliptic Feynman integrals using Schubert analysis

The symbol bootstrap has proven to be a powerful tool for calculating polylogarithmic Feynman integrals and scattering amplitudes. In this letter, we initiate the symbol bootstrap for elliptic Feynman integrals. Concretely, we bootstrap the symbol of the twelve-point two-loop double-box integral in four dimensions, which depends on nine dual-conformal cross ratios. We obtain the symbol alphabet, which contains 100 logarithms as well as 9 simple elliptic integrals, via a Schubert-type analysis, which we equally generalize to the elliptic case. In particular, we find a compact, one-line formula for the (2,2)-coproduct of the result.

==> anc/dbSymbol.txt <==
(***************************************************************************)
(*                                                                         *)
(*   Ancillary file to "Bootstrapping elliptic Feynman integrals           *)
(*   using Schubert analysis" by Roger Morales, Anne Spiering,             *)
(*   Matthias Wilhelm, Qinglin Yang and Chi Zhang, arXiv:2212.xxxxx.       *)           
(*                                                                         *)
(*   This file contains the symbol of the 12-point                         *) 
(*   double-box integral, which we denote by "dbSymbol".                   *)
(*   The variables xij denote the 9 cross-ratios chi_{ij}.                 *)
(*   "ellipticP" provides the elliptic curve, and the definition of the 15 *)
(*   four-mass box square roots (G_{ij})^(1/2) appearing in the symbol     *)
(*   is given in "Replacesqrt".                                            *)                                             
(*                                                                         *)
(*   We also provide the set of 14 (linearly dependent) and                *)
(*   8 (linearly independent)  last entries (besides tau)                  *)
(*   that are obtained from the hexagon symbol integration in              *)
(*   "LastEntriesSymbolInt", and the ones used in the bootstrap of         *)
(*   the symbol in "LastEntriesBootstrap", as well as their images         *)
(*   y[c] on the elliptic curve.                                           *)
(*                                                                         *)
(***************************************************************************)


(* This is the elliptic curve y^2=-Delta6[x14], obtained from the 6-point Gram determinant *)

ellipticP=(1 - 2*x14 + x14^2 - 2*x25 + 2*x14*x25 + 2*x14*x15*x25 - 
  2*x14^2*x15*x25 + 2*x14*x24*x25 - 2*x14^2*x24*x25 - 2*x14*x15*x24*x25 + 
  2*x14^2*x15*x24*x25 + x25^2 - 2*x14*x15*x25^2 + x14^2*x15^2*x25^2 - 
  2*x14*x24*x25^2 + 2*x14*x15*x24*x25^2 + 2*x14^2*x15*x24*x25^2 - 
  2*x14^2*x15^2*x24*x25^2 + x14^2*x24^2*x25^2 - 2*x14^2*x15*x24^2*x25^2 + 
  x14^2*x15^2*x24^2*x25^2 - 2*x36 + 2*x14*x36 + 2*x13*x14*x36 - 
  2*x13*x14^2*x36 + 2*x25*x36 - 4*x14*x25*x36 + 2*x13*x14*x25*x36 + 
  2*x14*x15*x25*x36 - 4*x13*x14*x15*x25*x36 + 2*x13*x14^2*x15*x25*x36 + 
  2*x14*x24*x25*x36 - 2*x13*x14^2*x24*x25*x36 - 2*x14*x15*x24*x25*x36 + 
  2*x13*x14^2*x15*x24*x25*x36 + 2*x25*x26*x36 + 2*x14*x25*x26*x36 - 
  4*x14*x24*x25*x26*x36 - 2*x25^2*x26*x36 - 2*x14*x15*x25^2*x26*x36 + 
  2*x14*x24*x25^2*x26*x36 + 2*x14*x15*x24*x25^2*x26*x36 + 2*x25*x35*x36 + 
  2*x14*x25*x35*x36 - 4*x13*x14*x25*x35*x36 - 4*x14*x15*x25*x35*x36 + 
  2*x13*x14*x15*x25*x35*x36 + 2*x13*x14^2*x15*x25*x35*x36 - 2*x25^2*x35*x36 + 
  2*x14*x15*x25^2*x35*x36 + 2*x13*x14*x15*x25^2*x35*x36 - 
  2*x13*x14^2*x15^2*x25^2*x35*x36 - 2*x14*x24*x25^2*x35*x36 + 
  2*x14*x15*x24*x25^2*x35*x36 + 2*x13*x14^2*x15*x24*x25^2*x35*x36 - 
  2*x13*x14^2*x15^2*x24*x25^2*x35*x36 - 2*x25*x26*x35*x36 - 
  2*x14*x25*x26*x35*x36 + 2*x25^2*x26*x35*x36 + 2*x14*x15*x25^2*x26*x35*x36 + 
  2*x14*x24*x25^2*x26*x35*x36 + 2*x14*x15*x24*x25^2*x26*x35*x36 - 
  4*x14*x15*x24*x25^3*x26*x35*x36 + x36^2 - 2*x13*x14*x36^2 + 
  x13^2*x14^2*x36^2 - 2*x25*x26*x36^2 - 2*x13*x14*x25*x26*x36^2 + 
  x25^2*x26^2*x36^2 - 2*x25*x35*x36^2 + 2*x13*x14*x25*x35*x36^2 + 
  2*x13*x14*x15*x25*x35*x36^2 - 2*x13^2*x14^2*x15*x25*x35*x36^2 + 
  2*x25*x26*x35*x36^2 + 2*x13*x14*x25*x26*x35*x36^2 + 2*x25^2*x26*x35*x36^2 + 
  2*x13*x14*x15*x25^2*x26*x35*x36^2 - 2*x25^2*x26^2*x35*x36^2 + 
  x25^2*x35^2*x36^2 - 2*x13*x14*x15*x25^2*x35^2*x36^2 + 
  x13^2*x14^2*x15^2*x25^2*x35^2*x36^2 - 2*x25^2*x26*x35^2*x36^2 - 
  2*x13*x14*x15*x25^2*x26*x35^2*x36^2 + x25^2*x26^2*x35^2*x36^2 + 
  2*x14*x36*x46 - 2*x13*x14*x36*x46 - 2*x14^2*x36*x46 + 2*x13*x14^2*x36*x46 + 
  2*x14*x25*x36*x46 - 2*x13*x14*x25*x36*x46 - 2*x14^2*x15*x25*x36*x46 + 
  2*x13*x14^2*x15*x25*x36*x46 - 4*x14*x24*x25*x36*x46 + 
  2*x14^2*x24*x25*x36*x46 + 2*x13*x14^2*x24*x25*x36*x46 + 
  2*x14^2*x15*x24*x25*x36*x46 + 2*x13*x14^2*x15*x24*x25*x36*x46 - 
  4*x13*x14^3*x15*x24*x25*x36*x46 - 4*x14*x25*x26*x36*x46 + 
  2*x14*x24*x25*x26*x36*x46 + 2*x14^2*x24*x25*x26*x36*x46 + 
  2*x14*x24*x25^2*x26*x36*x46 + 2*x14^2*x15*x24*x25^2*x26*x36*x46 - 
  2*x14^2*x24^2*x25^2*x26*x36*x46 - 2*x14^2*x15*x24^2*x25^2*x26*x36*x46 - 
  2*x14*x36^2*x46 + 2*x13*x14*x36^2*x46 + 2*x13*x14^2*x36^2*x46 - 
  2*x13^2*x14^2*x36^2*x46 + 2*x14*x25*x26*x36^2*x46 + 
  2*x13*x14*x25*x26*x36^2*x46 + 2*x14*x24*x25*x26*x36^2*x46 + 
  2*x13*x14^2*x24*x25*x26*x36^2*x46 - 2*x14*x24*x25^2*x26^2*x36^2*x46 - 
  2*x14*x25*x35*x36^2*x46 + 2*x13*x14*x25*x35*x36^2*x46 + 
  2*x13*x14^2*x15*x25*x35*x36^2*x46 - 2*x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
  2*x14*x25*x26*x35*x36^2*x46 + 2*x13*x14*x25*x26*x35*x36^2*x46 + 
  2*x14*x24*x25^2*x26*x35*x36^2*x46 + 2*x13*x14^2*x15*x24*x25^2*x26*x35*x36^2*
   x46 - 2*x14*x24*x25^2*x26^2*x35*x36^2*x46 - 4*x13*x14*x25*x26*x35*x36^3*
   x46 + x14^2*x36^2*x46^2 - 2*x13*x14^2*x36^2*x46^2 + 
  x13^2*x14^2*x36^2*x46^2 - 2*x14^2*x24*x25*x26*x36^2*x46^2 - 
  2*x13*x14^2*x24*x25*x26*x36^2*x46^2 + x14^2*x24^2*x25^2*x26^2*x36^2*x46^2)^(1/2)


(* Here we provide the definition of the 15 square roots (G_{ij})^(1/2) that appear in the last entries and in the symbol *)

Replacesqrt={sqrtG12=(1-2 x15 x25 x35+x15^2 x25^2 x35^2-2 x46-2 x15 x25 x35 x46+x46^2)^(1/2),
sqrtG13=(1-2 x15 x25+x15^2 x25^2-2 x36 x46-2 x15 x25 x36 x46+x36^2 x46^2)^(1/2),
sqrtG14=(1-2 x14 x15 x24 x25+x14^2 x15^2 x24^2 x25^2-2 x36-2 x14 x15 x24 x25 x36+x36^2)^(1/2),
sqrtG15=(1-2 x14 x24+x14^2 x24^2-2 x35 x36-2 x14 x24 x35 x36+x35^2 x36^2)^(1/2),
sqrtG16=(1-2 x35+x35^2-2 x14 x24 x46-2 x14 x24 x35 x46+x14^2 x24^2 x46^2)^(1/2),
sqrtG23=(1-2 x15+x15^2-2 x26 x36 x46-2 x15 x26 x36 x46+x26^2 x36^2 x46^2)^(1/2),
sqrtG24=(1-2 x14 x15+x14^2 x15^2-2 x26 x36-2 x14 x15 x26 x36+x26^2 x36^2)^(1/2),
sqrtG25=(1-2 x14+x14^2-2 x25 x26 x35 x36-2 x14 x25 x26 x35 x36+x25^2 x26^2 x35^2 x36^2)^(1/2),
sqrtG26=(1-2 x25 x35+x25^2 x35^2-2 x14 x46-2 x14 x25 x35 x46+x14^2 x46^2)^(1/2),
sqrtG34=(1-2 x13 x14 x15+x13^2 x14^2 x15^2-2 x26-2 x13 x14 x15 x26+x26^2)^(1/2),
sqrtG35=(1-2 x13 x14+x13^2 x14^2-2 x25 x26-2 x13 x14 x25 x26+x25^2 x26^2)^(1/2),
sqrtG36=(1-2 x25+x25^2-2 x13 x14 x36 x46-2 x13 x14 x25 x36 x46+x13^2 x14^2 x36^2 x46^2)^(1/2),
sqrtG45=(1-2 x13+x13^2-2 x24 x25 x26-2 x13 x24 x25 x26+x24^2 x25^2 x26^2)^(1/2),
sqrtG46=(1-2 x24 x25+x24^2 x25^2-2 x13 x36-2 x13 x24 x25 x36+x13^2 x36^2)^(1/2),
sqrtG56=(1-2 x24+x24^2-2 x13 x35 x36-2 x13 x24 x35 x36+x13^2 x35^2 x36^2)^(1/2)}


(* This list contains the 14 (linearly dependent) last entries obtained from the hexagon symbol integration, as well as the corresponding images on the curve *)
(* The order is: {{0,y[0]},{d_1^+,y[d_1^+]},{d_1^-,y[d_1^-]},...,{d_6^+,y[d_6^+]},{d_6^-,y[d_6^-]},{x14,y[x14]}} *)

LastEntriesSymbolInt={{0, 1 - x36 - x25*(1 + x26*(-1 + x35)*x36 - x35*x36)}, 
 {(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + 
    (1 + x15 + x26*(1 + x15*x25*x35)*x36)*x46 - x26*x36*x46^2)/(2*x15*x46), 
  -1/2*(1 + sqrtG12*sqrtG23 - x15 - x15*x25 - sqrtG12*sqrtG23*x15*x25 + 
     x15^2*x25 - 2*x15*x25*x35 - sqrtG12*sqrtG23*x15*x25*x35 + 
     2*x15^2*x25*x35 + 2*x15^2*x25^2*x35 + sqrtG12*sqrtG23*x15^2*x25^2*x35 - 
     2*x15^3*x25^2*x35 + x15^2*x25^2*x35^2 - x15^3*x25^2*x35^2 - 
     x15^3*x25^3*x35^2 + x15^4*x25^3*x35^2 - x13*x36 - 
     sqrtG12*sqrtG23*x13*x36 + x13*x15*x36 + 3*x13*x15*x25*x35*x36 + 
     2*sqrtG12*sqrtG23*x13*x15*x25*x35*x36 - 3*x13*x15^2*x25*x35*x36 - 
     3*x13*x15^2*x25^2*x35^2*x36 - sqrtG12*sqrtG23*x13*x15^2*x25^2*x35^2*
      x36 + 3*x13*x15^3*x25^2*x35^2*x36 + x13*x15^3*x25^3*x35^3*x36 - 
     x13*x15^4*x25^3*x35^3*x36 - 2*x46 - sqrtG12*sqrtG23*x46 + 2*x15*x46 + 
     2*x15*x25*x46 - sqrtG12*sqrtG23*x15*x25*x46 - 2*x15^2*x25*x46 - 
     2*x15*x25*x35*x46 + 2*x15^2*x25*x35*x46 + 2*x15^2*x25^2*x35*x46 - 
     2*x15^3*x25^2*x35*x46 - x36*x46 - sqrtG12*sqrtG23*x36*x46 + 
     3*x13*x36*x46 + 2*sqrtG12*sqrtG23*x13*x36*x46 - x15*x36*x46 - 
     x13*x15*x36*x46 - x26*x36*x46 - x15*x25*x26*x36*x46 + 
     2*x15*x25*x35*x36*x46 - sqrtG12*sqrtG23*x15*x25*x35*x36*x46 - 
     2*x13*x15*x25*x35*x36*x46 + 2*sqrtG12*sqrtG23*x13*x15*x25*x35*x36*x46 + 
     2*x15^2*x25*x35*x36*x46 - 2*x13*x15^2*x25*x35*x36*x46 + 
     2*x15*x25*x26*x35*x36*x46 + 2*x15^2*x25^2*x26*x35*x36*x46 - 
     x15^2*x25^2*x35^2*x36*x46 - x13*x15^2*x25^2*x35^2*x36*x46 - 
     x15^3*x25^2*x35^2*x36*x46 + 3*x13*x15^3*x25^2*x35^2*x36*x46 - 
     x15^2*x25^2*x26*x35^2*x36*x46 - x15^3*x25^3*x26*x35^2*x36*x46 + 
     x13*x26*x36^2*x46 - x13*x15*x25*x26*x35*x36^2*x46 - 
     x13*x15^2*x25^2*x26*x35^2*x36^2*x46 + x13*x15^3*x25^3*x26*x35^3*x36^2*
      x46 + x46^2 - x15*x46^2 - x15*x25*x46^2 + x15^2*x25*x46^2 + 
     2*x36*x46^2 + sqrtG12*sqrtG23*x36*x46^2 - 3*x13*x36*x46^2 - 
     sqrtG12*sqrtG23*x13*x36*x46^2 + 2*x15*x36*x46^2 - x13*x15*x36*x46^2 + 
     2*x26*x36*x46^2 + 2*x15*x25*x26*x36*x46^2 + 2*x15*x25*x35*x36*x46^2 - 
     x13*x15*x25*x35*x36*x46^2 + 2*x15^2*x25*x35*x36*x46^2 - 
     3*x13*x15^2*x25*x35*x36*x46^2 + 2*x15*x25*x26*x35*x36*x46^2 + 
     2*x15^2*x25^2*x26*x35*x36*x46^2 + x26*x36^2*x46^2 - 
     3*x13*x26*x36^2*x46^2 - 2*x15*x25*x26*x35*x36^2*x46^2 - 
     2*x13*x15*x25*x26*x35*x36^2*x46^2 + x15^2*x25^2*x26*x35^2*x36^2*x46^2 - 
     3*x13*x15^2*x25^2*x26*x35^2*x36^2*x46^2 - x36*x46^3 + x13*x36*x46^3 - 
     x15*x36*x46^3 + x13*x15*x36*x46^3 - x26*x36*x46^3 - 
     x15*x25*x26*x36*x46^3 - 2*x26*x36^2*x46^3 + 3*x13*x26*x36^2*x46^3 - 
     2*x15*x25*x26*x35*x36^2*x46^3 + 3*x13*x15*x25*x26*x35*x36^2*x46^3 + 
     x26*x36^2*x46^4 - x13*x26*x36^2*x46^4 - 
     x24*x25*((-1 + x15)*(-1 + x15*x25*x35)*(1 + sqrtG12*sqrtG23 + 
         x15^2*x25*x35 - x15*(1 + x25*x35)) - 
       (2 + sqrtG12*sqrtG23 - 4*x15 + sqrtG12*sqrtG23*x15 + 2*x15^2 + 
         2*x15*x25*x35 - 4*x15^2*x25*x35 + 2*x15^3*x25*x35 + 
         x26*(2 + sqrtG12*sqrtG23 + 2*x15^3*x25^2*x35^2 + 
           2*x15^2*x25*x35*(-2 + x25*x35) + x15*(2 + (-4 + sqrtG12*sqrtG23)*
              x25*x35))*x36)*x46 + ((-1 + x15)^2 + 
         x26*(4 + sqrtG12*sqrtG23 + 4*x15^2*x25*x35 + 4*x15*(1 + x25*x35))*
          x36 + x26^2*(-1 + x15*x25*x35)^2*x36^2)*x46^2 - 
       2*x26*x36*(1 + x15 + x26*(1 + x15*x25*x35)*x36)*x46^3 + 
       x26^2*x36^2*x46^4))/(sqrtG12*x15*x46)}, 
 {(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + 
    (1 + x15 + x26*(1 + x15*x25*x35)*x36)*x46 - x26*x36*x46^2)/(2*x15*x46), 
  (1 - sqrtG12*sqrtG23 - x15 - x15*x25 + sqrtG12*sqrtG23*x15*x25 + 
    x15^2*x25 - 2*x15*x25*x35 + sqrtG12*sqrtG23*x15*x25*x35 + 
    2*x15^2*x25*x35 + 2*x15^2*x25^2*x35 - sqrtG12*sqrtG23*x15^2*x25^2*x35 - 
    2*x15^3*x25^2*x35 + x15^2*x25^2*x35^2 - x15^3*x25^2*x35^2 - 
    x15^3*x25^3*x35^2 + x15^4*x25^3*x35^2 - x13*x36 + 
    sqrtG12*sqrtG23*x13*x36 + x13*x15*x36 + 3*x13*x15*x25*x35*x36 - 
    2*sqrtG12*sqrtG23*x13*x15*x25*x35*x36 - 3*x13*x15^2*x25*x35*x36 - 
    3*x13*x15^2*x25^2*x35^2*x36 + sqrtG12*sqrtG23*x13*x15^2*x25^2*x35^2*x36 + 
    3*x13*x15^3*x25^2*x35^2*x36 + x13*x15^3*x25^3*x35^3*x36 - 
    x13*x15^4*x25^3*x35^3*x36 - 2*x46 + sqrtG12*sqrtG23*x46 + 2*x15*x46 + 
    2*x15*x25*x46 + sqrtG12*sqrtG23*x15*x25*x46 - 2*x15^2*x25*x46 - 
    2*x15*x25*x35*x46 + 2*x15^2*x25*x35*x46 + 2*x15^2*x25^2*x35*x46 - 
    2*x15^3*x25^2*x35*x46 - x36*x46 + sqrtG12*sqrtG23*x36*x46 + 
    3*x13*x36*x46 - 2*sqrtG12*sqrtG23*x13*x36*x46 - x15*x36*x46 - 
    x13*x15*x36*x46 - x26*x36*x46 - x15*x25*x26*x36*x46 + 
    2*x15*x25*x35*x36*x46 + sqrtG12*sqrtG23*x15*x25*x35*x36*x46 - 
    2*x13*x15*x25*x35*x36*x46 - 2*sqrtG12*sqrtG23*x13*x15*x25*x35*x36*x46 + 
    2*x15^2*x25*x35*x36*x46 - 2*x13*x15^2*x25*x35*x36*x46 + 
    2*x15*x25*x26*x35*x36*x46 + 2*x15^2*x25^2*x26*x35*x36*x46 - 
    x15^2*x25^2*x35^2*x36*x46 - x13*x15^2*x25^2*x35^2*x36*x46 - 
    x15^3*x25^2*x35^2*x36*x46 + 3*x13*x15^3*x25^2*x35^2*x36*x46 - 
    x15^2*x25^2*x26*x35^2*x36*x46 - x15^3*x25^3*x26*x35^2*x36*x46 + 
    x13*x26*x36^2*x46 - x13*x15*x25*x26*x35*x36^2*x46 - 
    x13*x15^2*x25^2*x26*x35^2*x36^2*x46 + x13*x15^3*x25^3*x26*x35^3*x36^2*
     x46 + x46^2 - x15*x46^2 - x15*x25*x46^2 + x15^2*x25*x46^2 + 
    2*x36*x46^2 - sqrtG12*sqrtG23*x36*x46^2 - 3*x13*x36*x46^2 + 
    sqrtG12*sqrtG23*x13*x36*x46^2 + 2*x15*x36*x46^2 - x13*x15*x36*x46^2 + 
    2*x26*x36*x46^2 + 2*x15*x25*x26*x36*x46^2 + 2*x15*x25*x35*x36*x46^2 - 
    x13*x15*x25*x35*x36*x46^2 + 2*x15^2*x25*x35*x36*x46^2 - 
    3*x13*x15^2*x25*x35*x36*x46^2 + 2*x15*x25*x26*x35*x36*x46^2 + 
    2*x15^2*x25^2*x26*x35*x36*x46^2 + x26*x36^2*x46^2 - 
    3*x13*x26*x36^2*x46^2 - 2*x15*x25*x26*x35*x36^2*x46^2 - 
    2*x13*x15*x25*x26*x35*x36^2*x46^2 + x15^2*x25^2*x26*x35^2*x36^2*x46^2 - 
    3*x13*x15^2*x25^2*x26*x35^2*x36^2*x46^2 - x36*x46^3 + x13*x36*x46^3 - 
    x15*x36*x46^3 + x13*x15*x36*x46^3 - x26*x36*x46^3 - 
    x15*x25*x26*x36*x46^3 - 2*x26*x36^2*x46^3 + 3*x13*x26*x36^2*x46^3 - 
    2*x15*x25*x26*x35*x36^2*x46^3 + 3*x13*x15*x25*x26*x35*x36^2*x46^3 + 
    x26*x36^2*x46^4 - x13*x26*x36^2*x46^4 - 
    x24*x25*(-((-1 + x15)*(-1 + x15*x25*x35)*(-1 + sqrtG12*sqrtG23 + x15 + 
         x15*x25*x35 - x15^2*x25*x35)) + (-2 + sqrtG12*sqrtG23 + 4*x15 + 
        sqrtG12*sqrtG23*x15 - 2*x15^2 - 2*x15*x25*x35 + 4*x15^2*x25*x35 - 
        2*x15^3*x25*x35 + x26*(-2 + sqrtG12*sqrtG23 - 2*x15^3*x25^2*x35^2 - 
          2*x15^2*x25*x35*(-2 + x25*x35) + x15*(-2 + (4 + sqrtG12*sqrtG23)*
             x25*x35))*x36)*x46 + 
      ((-1 + x15)^2 + x26*(4 - sqrtG12*sqrtG23 + 4*x15^2*x25*x35 + 
          4*x15*(1 + x25*x35))*x36 + x26^2*(-1 + x15*x25*x35)^2*x36^2)*
       x46^2 - 2*x26*x36*(1 + x15 + x26*(1 + x15*x25*x35)*x36)*x46^3 + 
      x26^2*x36^2*x46^4))/(2*sqrtG12*x15*x46)}, 
 {(-1 - sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + 
    (1 + x15 + x26 + x15*x25*x26)*x36*x46 - x26*x36^2*x46^2)/
   (2*x13*x15*x36*x46), 
  ((-1 + x15*x25)^2*(1 + sqrtG13*sqrtG23 + x15^2*x25 - x15*(1 + x25)) + 
    x26*x36^4*x46^3*(x13*(1 + x15*x25*x35 - x46) + x46) + 
    x24*x25*((-1 + x15)*(-1 + x15*x25)*(1 + sqrtG13*sqrtG23 + x15^2*x25 - 
        x15*(1 + x25)) - (2 + sqrtG13*sqrtG23 - 4*x15 + sqrtG13*sqrtG23*x15 + 
        2*x15^2 + 2*x15*x25 - 4*x15^2*x25 + 2*x15^3*x25 + 
        (2 + sqrtG13*sqrtG23 + 2*x15^2*(-2 + x25)*x25 + 2*x15^3*x25^2 + 
          x15*(2 + (-4 + sqrtG13*sqrtG23)*x25))*x26)*x36*x46 + 
      ((-1 + x15)^2 + (4 + sqrtG13*sqrtG23 + 4*x15^2*x25 + 4*x15*(1 + x25))*
         x26 + (-1 + x15*x25)^2*x26^2)*x36^2*x46^2 - 
      2*x26*(1 + x15 + x26 + x15*x25*x26)*x36^3*x46^3 + x26^2*x36^4*x46^4) + 
    x36^2*x46*((3 + sqrtG13*sqrtG23 + x15 + x15*x25 + 3*x15^2*x25 + 
        (3 + 2*x15*x25 + 3*x15^2*x25^2)*x26)*x46 + 
      x13*(2 + sqrtG13*sqrtG23 - 2*x15 + 2*x15*x25 - 2*x15^2*x25 - 
        2*x15*x25*x35 + sqrtG13*sqrtG23*x15*x25*x35 + 2*x15^2*x25*x35 - 
        2*x15^2*x25^2*x35 + 2*x15^3*x25^2*x35 + (-1 + x15*x25)^2*x26*
         (1 + x15*x25*x35 - x46) - 2*x46 - sqrtG13*sqrtG23*x46 - 2*x15*x46 - 
        2*x15*x25*x46 - 2*x15^2*x25*x46)) + 
    x36*((-3 - 2*sqrtG13*sqrtG23 + x15 + 2*x15*x25 - 2*sqrtG13*sqrtG23*x15*
         x25 + 2*x15^2*x25 + x15^2*x25^2 - 3*x15^3*x25^2 - 
        (-1 + x15*x25)^2*(1 + x15*x25)*x26)*x46 + 
      x13*(-((-1 + x15*x25)*(1 + sqrtG13*sqrtG23 + x15^2*x25 - x15*(1 + x25))*
          (-1 + x15*x25*x35)) + (1 + sqrtG13*sqrtG23 + x15 + 
          (-2 + sqrtG13*sqrtG23)*x15*x25 + x15^2*(-2 + x25)*x25 + 
          x15^3*x25^2)*x46)) + x36^3*x46^2*
     (-((1 + x15 + 3*(1 + x15*x25)*x26)*x46) + 
      x13*(-((-1 + x15)*(-1 + x15*x25*x35)) + (1 + x15)*x46 + 
        2*(1 + x15*x25)*x26*(-1 - x15*x25*x35 + x46))))/
   (2*sqrtG13*x13*x15*x36*x46)}, 
 {(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + 
    (1 + x15 + x26 + x15*x25*x26)*x36*x46 - x26*x36^2*x46^2)/
   (2*x13*x15*x36*x46), 
  (-((-1 + x15*x25)^2*(-1 + sqrtG13*sqrtG23 - x15^2*x25 + x15*(1 + x25))) + 
    x26*x36^4*x46^3*(x13*(1 + x15*x25*x35 - x46) + x46) + 
    x24*x25*(-((-1 + x15)*(-1 + x15*x25)*(-1 + sqrtG13*sqrtG23 - x15^2*x25 + 
         x15*(1 + x25))) + (-2 + sqrtG13*sqrtG23 + 4*x15 + 
        sqrtG13*sqrtG23*x15 - 2*x15^2 - 2*x15*x25 + 4*x15^2*x25 - 
        2*x15^3*x25 + (-2 + sqrtG13*sqrtG23 - 2*x15^2*(-2 + x25)*x25 - 
          2*x15^3*x25^2 + x15*(-2 + (4 + sqrtG13*sqrtG23)*x25))*x26)*x36*
       x46 + ((-1 + x15)^2 + (4 - sqrtG13*sqrtG23 + 4*x15^2*x25 + 
          4*x15*(1 + x25))*x26 + (-1 + x15*x25)^2*x26^2)*x36^2*x46^2 - 
      2*x26*(1 + x15 + x26 + x15*x25*x26)*x36^3*x46^3 + x26^2*x36^4*x46^4) + 
    x36*((-3 + 2*sqrtG13*sqrtG23 + x15 + 2*x15*x25 + 2*sqrtG13*sqrtG23*x15*
         x25 + 2*x15^2*x25 + x15^2*x25^2 - 3*x15^3*x25^2 - 
        (-1 + x15*x25)^2*(1 + x15*x25)*x26)*x46 + 
      x13*((-1 + x15*x25)*(-1 + sqrtG13*sqrtG23 - x15^2*x25 + x15*(1 + x25))*
         (-1 + x15*x25*x35) + (1 - sqrtG13*sqrtG23 + x15 - 
          (2 + sqrtG13*sqrtG23)*x15*x25 + x15^2*(-2 + x25)*x25 + x15^3*x25^2)*
         x46)) + x36^2*x46*((3 - sqrtG13*sqrtG23 + x15 + x15*x25 + 
        3*x15^2*x25 + (3 + 2*x15*x25 + 3*x15^2*x25^2)*x26)*x46 - 
      x13*(-2 + sqrtG13*sqrtG23 + 2*x15 - 2*x15*x25 + 2*x15^2*x25 + 
        2*x15*x25*x35 + sqrtG13*sqrtG23*x15*x25*x35 - 2*x15^2*x25*x35 + 
        2*x15^2*x25^2*x35 - 2*x15^3*x25^2*x35 + 2*x46 - sqrtG13*sqrtG23*x46 + 
        2*x15*x46 + 2*x15*x25*x46 + 2*x15^2*x25*x46 + (-1 + x15*x25)^2*x26*
         (-1 - x15*x25*x35 + x46))) + x36^3*x46^2*
     (-((1 + x15 + 3*(1 + x15*x25)*x26)*x46) + 
      x13*(-((-1 + x15)*(-1 + x15*x25*x35)) + (1 + x15)*x46 + 
        2*(1 + x15*x25)*x26*(-1 - x15*x25*x35 + x46))))/
   (2*sqrtG13*x13*x15*x36*x46)}, 
 {(-1 - sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
    (1 + x15*x25 + x36 + x15*x25*x35*x36)*x46 - x36*x46^2)/
   (2*x15*x24*x25*x46), (1 + sqrtG12*sqrtG13 - 2*x15*x25 - 
    sqrtG12*sqrtG13*x15*x25 + x15^2*x25^2 - 2*x15*x25*x35 - 
    sqrtG12*sqrtG13*x15*x25*x35 + 4*x15^2*x25^2*x35 + 
    sqrtG12*sqrtG13*x15^2*x25^2*x35 - 2*x15^3*x25^3*x35 + x15^2*x25^2*x35^2 - 
    2*x15^3*x25^3*x35^2 + x15^4*x25^4*x35^2 + x13*x36 + 
    sqrtG12*sqrtG13*x13*x36 - x13*x15*x25*x36 - 3*x13*x15*x25*x35*x36 - 
    2*sqrtG12*sqrtG13*x13*x15*x25*x35*x36 + 3*x13*x15^2*x25^2*x35*x36 + 
    3*x13*x15^2*x25^2*x35^2*x36 + sqrtG12*sqrtG13*x13*x15^2*x25^2*x35^2*x36 - 
    3*x13*x15^3*x25^3*x35^2*x36 - x13*x15^3*x25^3*x35^3*x36 + 
    x13*x15^4*x25^4*x35^3*x36 - 2*x46 - sqrtG12*sqrtG13*x46 + 4*x15*x25*x46 - 
    sqrtG12*sqrtG13*x15*x25*x46 - 2*x15^2*x25^2*x46 - 2*x15*x25*x35*x46 + 
    4*x15^2*x25^2*x35*x46 - 2*x15^3*x25^3*x35*x46 - 2*x36*x46 - 
    sqrtG12*sqrtG13*x36*x46 - 3*x13*x36*x46 - 2*sqrtG12*sqrtG13*x13*x36*x46 - 
    2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 4*x15*x25*x35*x36*x46 - 
    sqrtG12*sqrtG13*x15*x25*x35*x36*x46 + 2*x13*x15*x25*x35*x36*x46 - 
    2*sqrtG12*sqrtG13*x13*x15*x25*x35*x36*x46 + 4*x15^2*x25^2*x35*x36*x46 + 
    2*x13*x15^2*x25^2*x35*x36*x46 - 2*x15^2*x25^2*x35^2*x36*x46 + 
    x13*x15^2*x25^2*x35^2*x36*x46 - 2*x15^3*x25^3*x35^2*x36*x46 - 
    3*x13*x15^3*x25^3*x35^2*x36*x46 - x13*x36^2*x46 + 
    x13*x15*x25*x35*x36^2*x46 + x13*x15^2*x25^2*x35^2*x36^2*x46 - 
    x13*x15^3*x25^3*x35^3*x36^2*x46 + x46^2 - 2*x15*x25*x46^2 + 
    x15^2*x25^2*x46^2 + 4*x36*x46^2 + sqrtG12*sqrtG13*x36*x46^2 + 
    3*x13*x36*x46^2 + sqrtG12*sqrtG13*x13*x36*x46^2 + 4*x15*x25*x36*x46^2 + 
    x13*x15*x25*x36*x46^2 + 4*x15*x25*x35*x36*x46^2 + 
    x13*x15*x25*x35*x36*x46^2 + 4*x15^2*x25^2*x35*x36*x46^2 + 
    3*x13*x15^2*x25^2*x35*x36*x46^2 + x36^2*x46^2 + 3*x13*x36^2*x46^2 - 
    2*x15*x25*x35*x36^2*x46^2 + 2*x13*x15*x25*x35*x36^2*x46^2 + 
    x15^2*x25^2*x35^2*x36^2*x46^2 + 3*x13*x15^2*x25^2*x35^2*x36^2*x46^2 - 
    2*x36*x46^3 - x13*x36*x46^3 - 2*x15*x25*x36*x46^3 - 
    x13*x15*x25*x36*x46^3 - 2*x36^2*x46^3 - 3*x13*x36^2*x46^3 - 
    2*x15*x25*x35*x36^2*x46^3 - 3*x13*x15*x25*x35*x36^2*x46^3 + x36^2*x46^4 + 
    x13*x36^2*x46^4 + x24*x25*(-((-1 + x15)*(-1 + x15*x25*x35)*
        (1 + sqrtG12*sqrtG13 + x15^2*x25^2*x35 - x15*x25*(1 + x35))) + 
      (2 + sqrtG12*sqrtG13 - 2*x15 + sqrtG12*sqrtG13*x15 - 2*x15*x25 + 
        2*x15^2*x25 + 2*x15*x25*x35 - 2*x15^2*x25*x35 - 2*x15^2*x25^2*x35 + 
        2*x15^3*x25^2*x35 + ((1 + x15)*(-1 + x15*x25*x35)^2 + 
          x26*(1 + sqrtG12*sqrtG13 + x15^2*x25^2*(-2 + x35)*x35 + 
            x15^3*x25^3*x35^2 + x15*x25*(1 + (-2 + sqrtG12*sqrtG13)*x35)))*
         x36)*x46 - ((-1 + x15)*(-1 + x15*x25) + 
        (2*(1 + x15)*(1 + x15*x25*x35) + x26*(2 + sqrtG12*sqrtG13 + 
            2*x15^2*x25^2*x35 + 2*x15*x25*(1 + x35)))*x36 + 
        x26*(-1 + x15*x25*x35)^2*x36^2)*x46^2 + 
      x36*(1 + x15 + x26*(1 + x15*x25 + 2*(1 + x15*x25*x35)*x36))*x46^3 - 
      x26*x36^2*x46^4))/(2*sqrtG12*x15*x24*x25*x46)}, 
 {(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
    (1 + x15*x25 + x36 + x15*x25*x35*x36)*x46 - x36*x46^2)/
   (2*x15*x24*x25*x46), (1 - sqrtG12*sqrtG13 - 2*x15*x25 + 
    sqrtG12*sqrtG13*x15*x25 + x15^2*x25^2 - 2*x15*x25*x35 + 
    sqrtG12*sqrtG13*x15*x25*x35 + 4*x15^2*x25^2*x35 - 
    sqrtG12*sqrtG13*x15^2*x25^2*x35 - 2*x15^3*x25^3*x35 + x15^2*x25^2*x35^2 - 
    2*x15^3*x25^3*x35^2 + x15^4*x25^4*x35^2 + x13*x36 - 
    sqrtG12*sqrtG13*x13*x36 - x13*x15*x25*x36 - 3*x13*x15*x25*x35*x36 + 
    2*sqrtG12*sqrtG13*x13*x15*x25*x35*x36 + 3*x13*x15^2*x25^2*x35*x36 + 
    3*x13*x15^2*x25^2*x35^2*x36 - sqrtG12*sqrtG13*x13*x15^2*x25^2*x35^2*x36 - 
    3*x13*x15^3*x25^3*x35^2*x36 - x13*x15^3*x25^3*x35^3*x36 + 
    x13*x15^4*x25^4*x35^3*x36 - 2*x46 + sqrtG12*sqrtG13*x46 + 4*x15*x25*x46 + 
    sqrtG12*sqrtG13*x15*x25*x46 - 2*x15^2*x25^2*x46 - 2*x15*x25*x35*x46 + 
    4*x15^2*x25^2*x35*x46 - 2*x15^3*x25^3*x35*x46 - 2*x36*x46 + 
    sqrtG12*sqrtG13*x36*x46 - 3*x13*x36*x46 + 2*sqrtG12*sqrtG13*x13*x36*x46 - 
    2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 4*x15*x25*x35*x36*x46 + 
    sqrtG12*sqrtG13*x15*x25*x35*x36*x46 + 2*x13*x15*x25*x35*x36*x46 + 
    2*sqrtG12*sqrtG13*x13*x15*x25*x35*x36*x46 + 4*x15^2*x25^2*x35*x36*x46 + 
    2*x13*x15^2*x25^2*x35*x36*x46 - 2*x15^2*x25^2*x35^2*x36*x46 + 
    x13*x15^2*x25^2*x35^2*x36*x46 - 2*x15^3*x25^3*x35^2*x36*x46 - 
    3*x13*x15^3*x25^3*x35^2*x36*x46 - x13*x36^2*x46 + 
    x13*x15*x25*x35*x36^2*x46 + x13*x15^2*x25^2*x35^2*x36^2*x46 - 
    x13*x15^3*x25^3*x35^3*x36^2*x46 + x46^2 - 2*x15*x25*x46^2 + 
    x15^2*x25^2*x46^2 + 4*x36*x46^2 - sqrtG12*sqrtG13*x36*x46^2 + 
    3*x13*x36*x46^2 - sqrtG12*sqrtG13*x13*x36*x46^2 + 4*x15*x25*x36*x46^2 + 
    x13*x15*x25*x36*x46^2 + 4*x15*x25*x35*x36*x46^2 + 
    x13*x15*x25*x35*x36*x46^2 + 4*x15^2*x25^2*x35*x36*x46^2 + 
    3*x13*x15^2*x25^2*x35*x36*x46^2 + x36^2*x46^2 + 3*x13*x36^2*x46^2 - 
    2*x15*x25*x35*x36^2*x46^2 + 2*x13*x15*x25*x35*x36^2*x46^2 + 
    x15^2*x25^2*x35^2*x36^2*x46^2 + 3*x13*x15^2*x25^2*x35^2*x36^2*x46^2 - 
    2*x36*x46^3 - x13*x36*x46^3 - 2*x15*x25*x36*x46^3 - 
    x13*x15*x25*x36*x46^3 - 2*x36^2*x46^3 - 3*x13*x36^2*x46^3 - 
    2*x15*x25*x35*x36^2*x46^3 - 3*x13*x15*x25*x35*x36^2*x46^3 + x36^2*x46^4 + 
    x13*x36^2*x46^4 + x24*x25*((-1 + x15)*(-1 + x15*x25*x35)*
       (-1 + sqrtG12*sqrtG13 - x15^2*x25^2*x35 + x15*x25*(1 + x35)) + 
      (2 - sqrtG12*sqrtG13 - 2*x15 - sqrtG12*sqrtG13*x15 - 2*x15*x25 + 
        2*x15^2*x25 + 2*x15*x25*x35 - 2*x15^2*x25*x35 - 2*x15^2*x25^2*x35 + 
        2*x15^3*x25^2*x35 + ((1 + x15)*(-1 + x15*x25*x35)^2 + 
          x26*(1 - sqrtG12*sqrtG13 + x15^2*x25^2*(-2 + x35)*x35 + 
            x15^3*x25^3*x35^2 - x15*x25*(-1 + (2 + sqrtG12*sqrtG13)*x35)))*
         x36)*x46 - ((-1 + x15)*(-1 + x15*x25) + 
        (2*(1 + x15)*(1 + x15*x25*x35) + x26*(2 - sqrtG12*sqrtG13 + 
            2*x15^2*x25^2*x35 + 2*x15*x25*(1 + x35)))*x36 + 
        x26*(-1 + x15*x25*x35)^2*x36^2)*x46^2 + 
      x36*(1 + x15 + x26*(1 + x15*x25 + 2*(1 + x15*x25*x35)*x36))*x46^3 - 
      x26*x36^2*x46^4))/(2*sqrtG12*x15*x24*x25*x46)}, 
 {(-1 - sqrtG45*sqrtG56 + x13 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
    x24*(1 + x13 + x25*x26*(1 + x13*x35*x36)))/(2*x13*x24), 
  -1/2*(-(x24^4*x25^3*x26^2*(-1 + x15 + x26*x36*x46)) - 
     (-1 + x13)*(1 + sqrtG45*sqrtG56 + x13^2*x35*x36 - x13*(1 + x35*x36))*
      (1 - x15*x25 + x36*(-x46 + x13*(-1 + x15*x25*x35 + x46))) + 
     x24^3*x25^2*x26*(2*(1 + x13)*(-1 + x15) + x25*x26^2*x36*
        (1 + x13*x35*x36)*x46 + x26*(-1 + (-1 + 2*x15)*x25*
          (1 + x13*x35*x36) + x36*(3*x46 + x13*(-1 + 3*x46)))) - 
     x24^2*x25*((-1 + x13)^2*(-1 + x15) + 
       x26*(-2 + x25*(-2 - sqrtG45*sqrtG56 + 4*x15 + sqrtG45*sqrtG56*x15 + 
           2*x13^2*(-1 + 2*x15)*x35*x36 + 2*x13*(-1 + 2*x15)*(1 + x35*x36)) + 
         2*x13*(-1 + x36*(-1 + x46)) + 3*x36*x46 + x13^2*x36*(-2 + 3*x46)) + 
       x25*x26^2*(-1 + x15*x25 + x36*((3 + sqrtG45*sqrtG56)*x46 + 
           x13*(1 + x35 - 2*x15*x25*x35 + x46)) + x13*x35*x36^2*
          (x46 + x13*(-1 + x15*x25*x35 + 3*x46)))) + 
     x24*(x15*x25^2*x26*(2 + sqrtG45*sqrtG56 + 2*x13^3*x35^2*x36^2 + 
         2*x13^2*x35*x36*(-2 + x35*x36) + x13*(2 + (-4 + sqrtG45*sqrtG56)*x35*
            x36)) + (-1 + x13)^2*(-1 + x36*(x13*(-1 + x46) + x46)) + 
       x25*(-1 - sqrtG45*sqrtG56 + 2*x13 - sqrtG45*sqrtG56*x13 - x13^2 + 
         2*x15 + sqrtG45*sqrtG56*x15 - 4*x13*x15 + sqrtG45*sqrtG56*x13*x15 + 
         2*x13^2*x15 - x13*x35*x36 + 2*x13^2*x35*x36 - x13^3*x35*x36 + 
         2*x13*x15*x35*x36 - 4*x13^2*x15*x35*x36 + 2*x13^3*x15*x35*x36 + 
         x26*(-2 - sqrtG45*sqrtG56 + 3*x36*x46 + 2*sqrtG45*sqrtG56*x36*x46 + 
           x13^3*x35*x36^2*(-2 + 3*x46) - x13*(2 + x35*x36^2*x46 + 
             x36*(-2 + sqrtG45*sqrtG56 - 2*x35 + 2*x46 - 2*sqrtG45*sqrtG56*
                x46)) - x13^2*x36*(-2 + x46 + 2*x35*(-1 + x36*(1 + x46)))))))/
    (sqrtG45*x13*x24)}, {(-1 + sqrtG45*sqrtG56 + x13 - x24^2*x25*x26 + 
    x13*x35*x36 - x13^2*x35*x36 + x24*(1 + x13 + x25*x26*(1 + x13*x35*x36)))/
   (2*x13*x24), (-(x24^4*x25^3*x26^2*(-1 + x15 + x26*x36*x46)) + 
    (-1 + x13)*(-1 + sqrtG45*sqrtG56 + x13 + x13*x35*x36 - x13^2*x35*x36)*
     (1 - x15*x25 + x36*(-x46 + x13*(-1 + x15*x25*x35 + x46))) + 
    x24^3*x25^2*x26*(2*(1 + x13)*(-1 + x15) + x25*x26^2*x36*(1 + x13*x35*x36)*
       x46 + x26*(-1 + (-1 + 2*x15)*x25*(1 + x13*x35*x36) + 
        x36*(3*x46 + x13*(-1 + 3*x46)))) - 
    x24^2*x25*((-1 + x13)^2*(-1 + x15) + 
      x26*(-2 + x25*(-2 + sqrtG45*sqrtG56 + 4*x15 - sqrtG45*sqrtG56*x15 + 
          2*x13^2*(-1 + 2*x15)*x35*x36 + 2*x13*(-1 + 2*x15)*(1 + x35*x36)) + 
        2*x13*(-1 + x36*(-1 + x46)) + 3*x36*x46 + x13^2*x36*(-2 + 3*x46)) + 
      x25*x26^2*(-1 + x15*x25 + x36*((3 - sqrtG45*sqrtG56)*x46 + 
          x13*(1 + x35 - 2*x15*x25*x35 + x46)) + x13*x35*x36^2*
         (x46 + x13*(-1 + x15*x25*x35 + 3*x46)))) - 
    x24*(x15*x25^2*x26*(-2 + sqrtG45*sqrtG56 - 2*x13^3*x35^2*x36^2 - 
        2*x13^2*x35*x36*(-2 + x35*x36) + 
        x13*(-2 + (4 + sqrtG45*sqrtG56)*x35*x36)) - 
      (-1 + x13)^2*(-1 + x36*(x13*(-1 + x46) + x46)) + 
      x25*(1 - sqrtG45*sqrtG56 - 2*x13 - sqrtG45*sqrtG56*x13 + x13^2 - 
        2*x15 + sqrtG45*sqrtG56*x15 + 4*x13*x15 + sqrtG45*sqrtG56*x13*x15 - 
        2*x13^2*x15 + x13*x35*x36 - 2*x13^2*x35*x36 + x13^3*x35*x36 - 
        2*x13*x15*x35*x36 + 4*x13^2*x15*x35*x36 - 2*x13^3*x15*x35*x36 + 
        x26*(2 - sqrtG45*sqrtG56 + x13^3*x35*x36^2*(2 - 3*x46) - 3*x36*x46 + 
          2*sqrtG45*sqrtG56*x36*x46 + x13*(2 + x35*x36^2*x46 + 
            x36*(-2 - sqrtG45*sqrtG56 - 2*x35 + 2*x46 + 2*sqrtG45*sqrtG56*
               x46)) + x13^2*x36*(-2 + x46 + 2*x35*(-1 + x36*(1 + x46)))))))/
   (2*sqrtG45*x13*x24)}, {(-1 - sqrtG46*sqrtG56 - x24^2*x25 + x13*x36 + 
    x13*x35*x36 - x13^2*x35*x36^2 + x24*(1 + x25 + x13*x36 + 
      x13*x25*x35*x36))/(2*x13*x24*x36*x46), 
  (x24^4*x25^3*(1 + x15 - x26*x36*x46) + (-1 + x13*x36)*
     (1 + sqrtG46*sqrtG56 - x13*(1 + x35)*x36 + x13^2*x35*x36^2)*
     (-1 - x15*x25 + x36*(x13*(1 + x15*x25*x35 - x46) + x46)) + 
    x24^3*x25^2*(-3 - 2*x15 + 2*x13*x26*x36^2*x46 + x25*(1 + x13*x35*x36)*
       (-1 - 2*x15 + x26*x36*x46) + x36*((1 + 2*x26)*x46 + 
        x13*(-3 - 2*x15 + x46))) + x24^2*x25*
     (3 + x15 + x15*x25^2*(-1 + x13*x35*x36)^2 - x13^2*x26*x36^3*x46 + 
      x13*x36^2*(x13*(3 + x15 - 2*x46) + 2*(-1 + x26)*x46) - 
      x36*((2 + x26)*x46 + 2*x13*(-1 + x15 + x46)) + 
      x25*(3 + sqrtG46*sqrtG56 + 4*x15 + sqrtG46*sqrtG56*x15 - 
        2*x13^2*x26*x35*x36^3*x46 + 
        x36*(-((1 + (2 + sqrtG46*sqrtG56)*x26)*x46) + 
          x13*(1 + 4*x15 + x35 + 4*x15*x35 + x46)) + 
        x13*x36^2*(-2*x26*x46 + x35*(x13*(3 + 4*x15 - x46) + x46 - 
            2*x26*x46)))) + 
    x24*(-(x15*x25^2*(2 + sqrtG46*sqrtG56 + 
         x13*(2 + (-4 + sqrtG46*sqrtG56)*x35)*x36 + 2*x13^2*(-2 + x35)*x35*
          x36^2 + 2*x13^3*x35^2*x36^3)) + (-1 + x13*x36)^2*
       (-1 + x36*(x13*(-1 + x46) + x46)) + x25*(-3 - 2*sqrtG46*sqrtG56 - 
        2*x15 - sqrtG46*sqrtG56*x15 + x13^3*x26*x35*x36^4*x46 + 
        x36*((2 + sqrtG46*sqrtG56 + x26 + sqrtG46*sqrtG56*x26)*x46 + 
          x13*(2 - 2*sqrtG46*sqrtG56 + 4*x15 - sqrtG46*sqrtG56*x15 + x35 - 
            2*x15*x35 - 2*x46 + sqrtG46*sqrtG56*x46)) + 
        x13*x36^2*((2 - 2*x35 + x26*(-2 + sqrtG46*sqrtG56 + x35))*x46 + 
          x13*(1 - 2*x15 - 2*x46 + 2*x35*(1 + 2*x15 + x46))) + 
        x13^2*x36^3*(x26*x46 + x35*(-2*(1 + x26)*x46 + 
            x13*(-3 - 2*x15 + 2*x46))))))/(2*sqrtG46*x13*x24*x36*x46)}, 
 {(-1 + sqrtG46*sqrtG56 - x24^2*x25 + x13*x36 + x13*x35*x36 - 
    x13^2*x35*x36^2 + x24*(1 + x25 + x13*x36 + x13*x25*x35*x36))/
   (2*x13*x24*x36*x46), (x24^4*x25^3*(1 + x15 - x26*x36*x46) - 
    (-1 + x13*x36)*(-1 + sqrtG46*sqrtG56 + x13*(1 + x35)*x36 - 
      x13^2*x35*x36^2)*(-1 - x15*x25 + x36*(x13*(1 + x15*x25*x35 - x46) + 
        x46)) + x24^3*x25^2*(-3 - 2*x15 + 2*x13*x26*x36^2*x46 + 
      x25*(1 + x13*x35*x36)*(-1 - 2*x15 + x26*x36*x46) + 
      x36*((1 + 2*x26)*x46 + x13*(-3 - 2*x15 + x46))) + 
    x24^2*x25*(3 + x15 + x15*x25^2*(-1 + x13*x35*x36)^2 - 
      x13^2*x26*x36^3*x46 + x13*x36^2*(x13*(3 + x15 - 2*x46) + 
        2*(-1 + x26)*x46) - x36*((2 + x26)*x46 + 2*x13*(-1 + x15 + x46)) + 
      x25*(3 - sqrtG46*sqrtG56 + 4*x15 - sqrtG46*sqrtG56*x15 - 
        2*x13^2*x26*x35*x36^3*x46 + x36*((-1 + (-2 + sqrtG46*sqrtG56)*x26)*
           x46 + x13*(1 + 4*x15 + x35 + 4*x15*x35 + x46)) + 
        x13*x36^2*(-2*x26*x46 + x35*(x13*(3 + 4*x15 - x46) + x46 - 
            2*x26*x46)))) + 
    x24*(x15*x25^2*(-2 + sqrtG46*sqrtG56 + 
        x13*(-2 + (4 + sqrtG46*sqrtG56)*x35)*x36 - 2*x13^2*(-2 + x35)*x35*
         x36^2 - 2*x13^3*x35^2*x36^3) + (-1 + x13*x36)^2*
       (-1 + x36*(x13*(-1 + x46) + x46)) + x25*(-3 + 2*sqrtG46*sqrtG56 - 
        2*x15 + sqrtG46*sqrtG56*x15 + x13^3*x26*x35*x36^4*x46 + 
        x36*((2 - sqrtG46*sqrtG56 + x26 - sqrtG46*sqrtG56*x26)*x46 + 
          x13*(2 + 2*sqrtG46*sqrtG56 + 4*x15 + sqrtG46*sqrtG56*x15 + x35 - 
            2*x15*x35 - 2*x46 - sqrtG46*sqrtG56*x46)) + 
        x13*x36^2*((2 - 2*x35 + x26*(-2 - sqrtG46*sqrtG56 + x35))*x46 + 
          x13*(1 - 2*x15 - 2*x46 + 2*x35*(1 + 2*x15 + x46))) + 
        x13^2*x36^3*(x26*x46 + x35*(-2*(1 + x26)*x46 + 
            x13*(-3 - 2*x15 + 2*x46))))))/(2*sqrtG46*x13*x24*x36*x46)}, 
 {(-1 - sqrtG45*sqrtG46 + x13 - x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + 
    x24*x25*(1 + x13 + x26 + x13*x26*x36))/(2*x13*x15*x24*x25), 
  (x24^4*x25^4*x26^2*(1 - x15 + x26*x36*x46) + 
    x24^3*x25^3*x26*(2*(1 + x13)*(-1 + x15) + 
      x26*(-2 + x15 + x15*x25 + x36*(x13*(-2 + x15 + x15*x25*x35 - 3*x46) - 
          3*x46)) - x26^2*x36*(1 + x13*x36)*x46) - 
    (-1 + x13)*(1 + sqrtG45*sqrtG46 + x13^2*x36 - x13*(1 + x36))*
     (1 - x15*x25 + x36*(x46 - x13*(1 - x15*x25*x35 + x46))) + 
    x24^2*x25^2*(-((-1 + x13)^2*(-1 + x15)) + 
      x26*(4 + sqrtG45*sqrtG46 - 2*x15 - sqrtG45*sqrtG46*x15 - 2*x15*x25 + 
        3*x36*x46 + x13^2*x36*(-2*(-2 + x15 + x15*x25*x35) + 3*x46) + 
        2*x13*(2 - x15*(1 + x25) + x36*(2 - x15*(1 + x25*x35) + x46))) + 
      x26^2*(1 - x15*x25 + x36*((3 + sqrtG45*sqrtG46)*x46 + 
          x13*(-2 + x15*x25*(1 + x35) + x46)) + 
        x13*x36^2*(x46 + x13*(1 - x15*x25*x35 + 3*x46)))) + 
    x24*x25*(-2 - sqrtG45*sqrtG46 + 4*x13 - sqrtG45*sqrtG46*x13 - 2*x13^2 + 
      x15 + sqrtG45*sqrtG46*x15 - 2*x13*x15 + sqrtG45*sqrtG46*x13*x15 + 
      x13^2*x15 + x15*x25 - 2*x13*x15*x25 + x13^2*x15*x25 - 2*x13*x36 + 
      4*x13^2*x36 - 2*x13^3*x36 + x13*x15*x36 - 2*x13^2*x15*x36 + 
      x13^3*x15*x36 + x13*x15*x25*x35*x36 - 2*x13^2*x15*x25*x35*x36 + 
      x13^3*x15*x25*x35*x36 - x36*x46 + x13*x36*x46 + x13^2*x36*x46 - 
      x13^3*x36*x46 + x26*((2 + sqrtG45*sqrtG46)*(-1 + x15*x25) + 
        x13^3*x36^2*(-2 + 2*x15*x25*x35 - 3*x46) - (3 + 2*sqrtG45*sqrtG46)*
         x36*x46 + x13^2*x36*(4 - 2*x15*x25 - 2*x15*x25*x35 + x46 + 
          2*x36*(-1 + x15*x25*x35 + x46)) + x13*(-2 + 2*x15*x25 + x36^2*x46 + 
          x36*(4 - sqrtG45*sqrtG46 - 2*x15*x25 - 2*x15*x25*x35 + 
            sqrtG45*sqrtG46*x15*x25*x35 + (2 - 2*sqrtG45*sqrtG46)*x46)))))/
   (2*sqrtG45*x13*x15*x24*x25)}, 
 {(-1 + sqrtG45*sqrtG46 + x13 - x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + 
    x24*x25*(1 + x13 + x26 + x13*x26*x36))/(2*x13*x15*x24*x25), 
  (x24^4*x25^4*x26^2*(1 - x15 + x26*x36*x46) + 
    x24^3*x25^3*x26*(2*(1 + x13)*(-1 + x15) + 
      x26*(-2 + x15 + x15*x25 + x36*(x13*(-2 + x15 + x15*x25*x35 - 3*x46) - 
          3*x46)) - x26^2*x36*(1 + x13*x36)*x46) + 
    (-1 + x13)*(-1 + sqrtG45*sqrtG46 - x13^2*x36 + x13*(1 + x36))*
     (1 - x15*x25 + x36*(x46 - x13*(1 - x15*x25*x35 + x46))) + 
    x24^2*x25^2*(-((-1 + x13)^2*(-1 + x15)) + 
      x26*(4 - sqrtG45*sqrtG46 - 2*x15 + sqrtG45*sqrtG46*x15 - 2*x15*x25 + 
        3*x36*x46 + x13^2*x36*(-2*(-2 + x15 + x15*x25*x35) + 3*x46) + 
        2*x13*(2 - x15*(1 + x25) + x36*(2 - x15*(1 + x25*x35) + x46))) + 
      x26^2*(1 - x15*x25 + x36*((3 - sqrtG45*sqrtG46)*x46 + 
          x13*(-2 + x15*x25*(1 + x35) + x46)) + 
        x13*x36^2*(x46 + x13*(1 - x15*x25*x35 + 3*x46)))) + 
    x24*x25*(-2 + sqrtG45*sqrtG46 + 4*x13 + sqrtG45*sqrtG46*x13 - 2*x13^2 + 
      x15 - sqrtG45*sqrtG46*x15 - 2*x13*x15 - sqrtG45*sqrtG46*x13*x15 + 
      x13^2*x15 + x15*x25 - 2*x13*x15*x25 + x13^2*x15*x25 - 2*x13*x36 + 
      4*x13^2*x36 - 2*x13^3*x36 + x13*x15*x36 - 2*x13^2*x15*x36 + 
      x13^3*x15*x36 + x13*x15*x25*x35*x36 - 2*x13^2*x15*x25*x35*x36 + 
      x13^3*x15*x25*x35*x36 - x36*x46 + x13*x36*x46 + x13^2*x36*x46 - 
      x13^3*x36*x46 + x26*(-((-2 + sqrtG45*sqrtG46)*(-1 + x15*x25)) + 
        x13^3*x36^2*(-2 + 2*x15*x25*x35 - 3*x46) + (-3 + 2*sqrtG45*sqrtG46)*
         x36*x46 + x13^2*x36*(4 - 2*x15*x25 - 2*x15*x25*x35 + x46 + 
          2*x36*(-1 + x15*x25*x35 + x46)) + x13*(-2 + 2*x15*x25 + x36^2*x46 + 
          x36*(4 + sqrtG45*sqrtG46 - 2*x15*x25 - 2*x15*x25*x35 - 
            sqrtG45*sqrtG46*x15*x25*x35 + 2*(1 + sqrtG45*sqrtG46)*x46)))))/
   (2*sqrtG45*x13*x15*x24*x25)}, {x14, ellipticP}}


(* This list contains the 8 (linearly independent) last entries used to bootstrap the double-box symbol, as well as the corresponding images on the curve *)
(* The order is: {{0,y[0]},{c_1,y[c_1]},...,{c_6,y[c_6]},{x14,y[x14]}} *)

LastEntriesBootstrap={{0, 1 - x36 - x25*(1 + x26*(-1 + x35)*x36 - x35*x36)}, 
 {-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + x26 - 
     x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
     x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
     x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
     x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
     x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
     x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
      x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
     x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
     x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
     x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
     x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
     x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
    (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
      x26^2*x36^2*x46^2))), (-1 + x13 + 2*x15 - 2*x13*x15 - x15^2 + 
    x13*x15^2 + x25 - x13*x25 - x15*x25 + x13*x15*x25 - x15^2*x25 + 
    x13*x15^2*x25 + x15^3*x25 - x13*x15^3*x25 + x24*x25 - 3*x15*x24*x25 + 
    3*x15^2*x24*x25 - x15^3*x24*x25 - x15*x25^2 + x13*x15*x25^2 + 
    2*x15^2*x25^2 - 2*x13*x15^2*x25^2 - x15^3*x25^2 + x13*x15^3*x25^2 - 
    x24*x25^2 + 3*x15*x24*x25^2 - 3*x15^2*x24*x25^2 + x15^3*x24*x25^2 + x26 - 
    x15*x26 - x25*x26 - x15*x25*x26 + 2*x15^2*x25*x26 - x24*x25*x26 + 
    2*x15*x24*x25*x26 - x15^2*x24*x25*x26 + 2*x15*x25^2*x26 - 
    x15^2*x25^2*x26 - x15^3*x25^2*x26 + x24*x25^2*x26 - x15*x24*x25^2*x26 - 
    x15^2*x24*x25^2*x26 + x15^3*x24*x25^2*x26 - x15^2*x25^3*x26 + 
    x15^3*x25^3*x26 - x15*x24*x25^3*x26 + 2*x15^2*x24*x25^3*x26 - 
    x15^3*x24*x25^3*x26 + 2*x13*x36 - 2*x13^2*x36 - 4*x13*x15*x36 + 
    4*x13^2*x15*x36 + 2*x13*x15^2*x36 - 2*x13^2*x15^2*x36 - x13*x25*x36 + 
    x13^2*x25*x36 + x13*x15*x25*x36 - x13^2*x15*x25*x36 + x13*x15^2*x25*x36 - 
    x13^2*x15^2*x25*x36 - x13*x15^3*x25*x36 + x13^2*x15^3*x25*x36 - 
    x13^2*x24*x25*x36 + 3*x13^2*x15*x24*x25*x36 - 3*x13^2*x15^2*x24*x25*x36 + 
    x13^2*x15^3*x24*x25*x36 - 3*x13*x26*x36 + 3*x13*x15*x26*x36 + 
    2*x13*x25*x26*x36 + 2*x13*x15*x25*x26*x36 - 4*x13*x15^2*x25*x26*x36 - 
    2*x13*x15*x25^2*x26*x36 + x13*x15^2*x25^2*x26*x36 + 
    x13*x15^3*x25^2*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
    x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x15^2*x25*x35*x36 - 
    x13^2*x15^2*x25*x35*x36 - x13*x15^3*x25*x35*x36 + 
    x13^2*x15^3*x25*x35*x36 + 2*x13*x15*x25^2*x35*x36 - 
    2*x13^2*x15*x25^2*x35*x36 - 4*x13*x15^2*x25^2*x35*x36 + 
    4*x13^2*x15^2*x25^2*x35*x36 + 2*x13*x15^3*x25^2*x35*x36 - 
    2*x13^2*x15^3*x25^2*x35*x36 + x13^2*x24*x25^2*x35*x36 - 
    3*x13^2*x15*x24*x25^2*x35*x36 + 3*x13^2*x15^2*x24*x25^2*x35*x36 - 
    x13^2*x15^3*x24*x25^2*x35*x36 + x13*x25*x26*x35*x36 + 
    x13*x15*x25*x26*x35*x36 - 2*x13*x15^2*x25*x26*x35*x36 - 
    4*x13*x15*x25^2*x26*x35*x36 + 2*x13*x15^2*x25^2*x26*x35*x36 + 
    2*x13*x15^3*x25^2*x26*x35*x36 + 3*x13*x15^2*x25^3*x26*x35*x36 - 
    3*x13*x15^3*x25^3*x26*x35*x36 - x13^2*x36^2 + x13^3*x36^2 + 
    2*x13^2*x15*x36^2 - 2*x13^3*x15*x36^2 - x13^2*x15^2*x36^2 + 
    x13^3*x15^2*x36^2 + 3*x13^2*x26*x36^2 - 3*x13^2*x15*x26*x36^2 - 
    x13^2*x25*x26*x36^2 - x13^2*x15*x25*x26*x36^2 + 
    2*x13^2*x15^2*x25*x26*x36^2 + x13^2*x24*x25*x26*x36^2 - 
    2*x13^2*x15*x24*x25*x26*x36^2 + x13^2*x15^2*x24*x25*x26*x36^2 + 
    x13^2*x25*x35*x36^2 - x13^3*x25*x35*x36^2 - x13^2*x15*x25*x35*x36^2 + 
    x13^3*x15*x25*x35*x36^2 - x13^2*x15^2*x25*x35*x36^2 + 
    x13^3*x15^2*x25*x35*x36^2 + x13^2*x15^3*x25*x35*x36^2 - 
    x13^3*x15^3*x25*x35*x36^2 - 2*x13^2*x25*x26*x35*x36^2 - 
    2*x13^2*x15*x25*x26*x35*x36^2 + 4*x13^2*x15^2*x25*x26*x35*x36^2 + 
    4*x13^2*x15*x25^2*x26*x35*x36^2 - 2*x13^2*x15^2*x25^2*x26*x35*x36^2 - 
    2*x13^2*x15^3*x25^2*x26*x35*x36^2 - x13^2*x24*x25^2*x26*x35*x36^2 + 
    x13^2*x15*x24*x25^2*x26*x35*x36^2 + x13^2*x15^2*x24*x25^2*x26*x35*x36^2 - 
    x13^2*x15^3*x24*x25^2*x26*x35*x36^2 - x13^2*x15*x25^2*x35^2*x36^2 + 
    x13^3*x15*x25^2*x35^2*x36^2 + 2*x13^2*x15^2*x25^2*x35^2*x36^2 - 
    2*x13^3*x15^2*x25^2*x35^2*x36^2 - x13^2*x15^3*x25^2*x35^2*x36^2 + 
    x13^3*x15^3*x25^2*x35^2*x36^2 + 2*x13^2*x15*x25^2*x26*x35^2*x36^2 - 
    x13^2*x15^2*x25^2*x26*x35^2*x36^2 - x13^2*x15^3*x25^2*x26*x35^2*x36^2 - 
    3*x13^2*x15^2*x25^3*x26*x35^2*x36^2 + 3*x13^2*x15^3*x25^3*x26*x35^2*
     x36^2 + x13^2*x15*x24*x25^3*x26*x35^2*x36^2 - 
    2*x13^2*x15^2*x24*x25^3*x26*x35^2*x36^2 + x13^2*x15^3*x24*x25^3*x26*x35^2*
     x36^2 - x13^3*x26*x36^3 + x13^3*x15*x26*x36^3 + 
    x13^3*x25*x26*x35*x36^3 + x13^3*x15*x25*x26*x35*x36^3 - 
    2*x13^3*x15^2*x25*x26*x35*x36^3 - 2*x13^3*x15*x25^2*x26*x35^2*x36^3 + 
    x13^3*x15^2*x25^2*x26*x35^2*x36^3 + x13^3*x15^3*x25^2*x26*x35^2*x36^3 + 
    x13^3*x15^2*x25^3*x26*x35^3*x36^3 - x13^3*x15^3*x25^3*x26*x35^3*x36^3 + 
    2*x36*x46 - 4*x13*x36*x46 + 2*x13^2*x36*x46 - x15*x36*x46 + 
    2*x13*x15*x36*x46 - x13^2*x15*x36*x46 - x15^2*x36*x46 + 
    2*x13*x15^2*x36*x46 - x13^2*x15^2*x36*x46 - x25*x36*x46 + 
    2*x13*x25*x36*x46 - x13^2*x25*x36*x46 - x15*x25*x36*x46 + 
    2*x13*x15*x25*x36*x46 - x13^2*x15*x25*x36*x46 + 2*x15^2*x25*x36*x46 - 
    4*x13*x15^2*x25*x36*x46 + 2*x13^2*x15^2*x25*x36*x46 - x24*x25*x36*x46 + 
    x13^2*x24*x25*x36*x46 + 2*x15*x24*x25*x36*x46 - 
    2*x13^2*x15*x24*x25*x36*x46 - x15^2*x24*x25*x36*x46 + 
    x13^2*x15^2*x24*x25*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - 
    x15*x26*x36*x46 + x13*x15*x26*x36*x46 - x25*x26*x36*x46 + 
    x13*x25*x26*x36*x46 + 6*x15*x25*x26*x36*x46 - 6*x13*x15*x25*x26*x36*x46 - 
    x15^2*x25*x26*x36*x46 + x13*x15^2*x25*x26*x36*x46 - x24*x25*x26*x36*x46 - 
    2*x15*x24*x25*x26*x36*x46 + 3*x15^2*x24*x25*x26*x36*x46 - 
    x15*x25^2*x26*x36*x46 + x13*x15*x25^2*x26*x36*x46 - 
    x15^2*x25^2*x26*x36*x46 + x13*x15^2*x25^2*x26*x36*x46 + 
    3*x24*x25^2*x26*x36*x46 - 2*x15*x24*x25^2*x26*x36*x46 - 
    x15^2*x24*x25^2*x26*x36*x46 - x26^2*x36*x46 + 2*x25*x26^2*x36*x46 - 
    x15*x25*x26^2*x36*x46 + 2*x24*x25*x26^2*x36*x46 + 
    2*x15*x24*x25*x26^2*x36*x46 - x15*x25^2*x26^2*x36*x46 + 
    2*x15^2*x25^2*x26^2*x36*x46 - 3*x24*x25^2*x26^2*x36*x46 - 
    2*x15*x24*x25^2*x26^2*x36*x46 - 3*x15^2*x24*x25^2*x26^2*x36*x46 - 
    x15^2*x25^3*x26^2*x36*x46 + 2*x15*x24*x25^3*x26^2*x36*x46 + 
    2*x15^2*x24*x25^3*x26^2*x36*x46 - 2*x13*x36^2*x46 + 4*x13^2*x36^2*x46 - 
    2*x13^3*x36^2*x46 + x13*x15*x36^2*x46 - 2*x13^2*x15*x36^2*x46 + 
    x13^3*x15*x36^2*x46 + x13*x15^2*x36^2*x46 - 2*x13^2*x15^2*x36^2*x46 + 
    x13^3*x15^2*x36^2*x46 + 2*x13*x26*x36^2*x46 - 2*x13^2*x26*x36^2*x46 + 
    2*x13*x15*x26*x36^2*x46 - 2*x13^2*x15*x26*x36^2*x46 + 
    x13*x25*x26*x36^2*x46 - x13^2*x25*x26*x36^2*x46 - 
    6*x13*x15*x25*x26*x36^2*x46 + 6*x13^2*x15*x25*x26*x36^2*x46 + 
    x13*x15^2*x25*x26*x36^2*x46 - x13^2*x15^2*x25*x26*x36^2*x46 + 
    x13^2*x24*x25*x26*x36^2*x46 + 2*x13^2*x15*x24*x25*x26*x36^2*x46 - 
    3*x13^2*x15^2*x24*x25*x26*x36^2*x46 + 3*x13*x26^2*x36^2*x46 - 
    4*x13*x25*x26^2*x36^2*x46 + 2*x13*x15*x25*x26^2*x36^2*x46 + 
    x13*x15*x25^2*x26^2*x36^2*x46 - 2*x13*x15^2*x25^2*x26^2*x36^2*x46 + 
    x13*x25*x35*x36^2*x46 - 2*x13^2*x25*x35*x36^2*x46 + 
    x13^3*x25*x35*x36^2*x46 + x13*x15*x25*x35*x36^2*x46 - 
    2*x13^2*x15*x25*x35*x36^2*x46 + x13^3*x15*x25*x35*x36^2*x46 - 
    2*x13*x15^2*x25*x35*x36^2*x46 + 4*x13^2*x15^2*x25*x35*x36^2*x46 - 
    2*x13^3*x15^2*x25*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
    x13^2*x25*x26*x35*x36^2*x46 - 6*x13*x15*x25*x26*x35*x36^2*x46 + 
    6*x13^2*x15*x25*x26*x35*x36^2*x46 + x13*x15^2*x25*x26*x35*x36^2*x46 - 
    x13^2*x15^2*x25*x26*x35*x36^2*x46 + 2*x13*x15*x25^2*x26*x35*x36^2*x46 - 
    2*x13^2*x15*x25^2*x26*x35*x36^2*x46 + 2*x13*x15^2*x25^2*x26*x35*x36^2*
     x46 - 2*x13^2*x15^2*x25^2*x26*x35*x36^2*x46 - 
    3*x13^2*x24*x25^2*x26*x35*x36^2*x46 + 2*x13^2*x15*x24*x25^2*x26*x35*x36^2*
     x46 + x13^2*x15^2*x24*x25^2*x26*x35*x36^2*x46 - 
    2*x13*x25*x26^2*x35*x36^2*x46 + x13*x15*x25*x26^2*x35*x36^2*x46 + 
    2*x13*x15*x25^2*x26^2*x35*x36^2*x46 - 4*x13*x15^2*x25^2*x26^2*x35*x36^2*
     x46 + 3*x13*x15^2*x25^3*x26^2*x35*x36^2*x46 - x13^2*x26*x36^3*x46 + 
    x13^3*x26*x36^3*x46 - x13^2*x15*x26*x36^3*x46 + x13^3*x15*x26*x36^3*x46 - 
    3*x13^2*x26^2*x36^3*x46 + 2*x13^2*x25*x26^2*x36^3*x46 - 
    x13^2*x15*x25*x26^2*x36^3*x46 - 2*x13^2*x24*x25*x26^2*x36^3*x46 - 
    2*x13^2*x15*x24*x25*x26^2*x36^3*x46 - x13^2*x25*x26*x35*x36^3*x46 + 
    x13^3*x25*x26*x35*x36^3*x46 + 6*x13^2*x15*x25*x26*x35*x36^3*x46 - 
    6*x13^3*x15*x25*x26*x35*x36^3*x46 - x13^2*x15^2*x25*x26*x35*x36^3*x46 + 
    x13^3*x15^2*x25*x26*x35*x36^3*x46 + 4*x13^2*x25*x26^2*x35*x36^3*x46 - 
    2*x13^2*x15*x25*x26^2*x35*x36^3*x46 - 2*x13^2*x15*x25^2*x26^2*x35*x36^3*
     x46 + 4*x13^2*x15^2*x25^2*x26^2*x35*x36^3*x46 + 
    3*x13^2*x24*x25^2*x26^2*x35*x36^3*x46 + 2*x13^2*x15*x24*x25^2*x26^2*x35*
     x36^3*x46 + 3*x13^2*x15^2*x24*x25^2*x26^2*x35*x36^3*x46 - 
    x13^2*x15*x25^2*x26*x35^2*x36^3*x46 + x13^3*x15*x25^2*x26*x35^2*x36^3*
     x46 - x13^2*x15^2*x25^2*x26*x35^2*x36^3*x46 + 
    x13^3*x15^2*x25^2*x26*x35^2*x36^3*x46 - x13^2*x15*x25^2*x26^2*x35^2*x36^3*
     x46 + 2*x13^2*x15^2*x25^2*x26^2*x35^2*x36^3*x46 - 
    3*x13^2*x15^2*x25^3*x26^2*x35^2*x36^3*x46 - 2*x13^2*x15*x24*x25^3*x26^2*
     x35^2*x36^3*x46 - 2*x13^2*x15^2*x24*x25^3*x26^2*x35^2*x36^3*x46 + 
    x13^3*x26^2*x36^4*x46 - 2*x13^3*x25*x26^2*x35*x36^4*x46 + 
    x13^3*x15*x25*x26^2*x35*x36^4*x46 + x13^3*x15*x25^2*x26^2*x35^2*x36^4*
     x46 - 2*x13^3*x15^2*x25^2*x26^2*x35^2*x36^4*x46 + 
    x13^3*x15^2*x25^3*x26^2*x35^3*x36^4*x46 - x36^2*x46^2 + 
    3*x13*x36^2*x46^2 - 3*x13^2*x36^2*x46^2 + x13^3*x36^2*x46^2 - 
    x15*x36^2*x46^2 + 3*x13*x15*x36^2*x46^2 - 3*x13^2*x15*x36^2*x46^2 + 
    x13^3*x15*x36^2*x46^2 - x26*x36^2*x46^2 + 2*x13*x26*x36^2*x46^2 - 
    x13^2*x26*x36^2*x46^2 + 2*x15*x26*x36^2*x46^2 - 
    4*x13*x15*x26*x36^2*x46^2 + 2*x13^2*x15*x26*x36^2*x46^2 + 
    2*x25*x26*x36^2*x46^2 - 4*x13*x25*x26*x36^2*x46^2 + 
    2*x13^2*x25*x26*x36^2*x46^2 - x15*x25*x26*x36^2*x46^2 + 
    2*x13*x15*x25*x26*x36^2*x46^2 - x13^2*x15*x25*x26*x36^2*x46^2 + 
    2*x24*x25*x26*x36^2*x46^2 - 2*x13^2*x24*x25*x26*x36^2*x46^2 + 
    2*x15*x24*x25*x26*x36^2*x46^2 - 2*x13^2*x15*x24*x25*x26*x36^2*x46^2 + 
    2*x26^2*x36^2*x46^2 - 2*x13*x26^2*x36^2*x46^2 - x25*x26^2*x36^2*x46^2 + 
    x13*x25*x26^2*x36^2*x46^2 - x15*x25*x26^2*x36^2*x46^2 + 
    x13*x15*x25*x26^2*x36^2*x46^2 - x24*x25*x26^2*x36^2*x46^2 - 
    3*x15*x24*x25*x26^2*x36^2*x46^2 + 2*x15*x25^2*x26^2*x36^2*x46^2 - 
    2*x13*x15*x25^2*x26^2*x36^2*x46^2 - 3*x24*x25^2*x26^2*x36^2*x46^2 - 
    x15*x24*x25^2*x26^2*x36^2*x46^2 - x25*x26^3*x36^2*x46^2 - 
    x24*x25*x26^3*x36^2*x46^2 - x15*x25^2*x26^3*x36^2*x46^2 + 
    3*x24*x25^2*x26^3*x36^2*x46^2 + 3*x15*x24*x25^2*x26^3*x36^2*x46^2 - 
    x15*x24*x25^3*x26^3*x36^2*x46^2 + x13*x26*x36^3*x46^2 - 
    2*x13^2*x26*x36^3*x46^2 + x13^3*x26*x36^3*x46^2 - 
    2*x13*x15*x26*x36^3*x46^2 + 4*x13^2*x15*x26*x36^3*x46^2 - 
    2*x13^3*x15*x26*x36^3*x46^2 - 4*x13*x26^2*x36^3*x46^2 + 
    4*x13^2*x26^2*x36^3*x46^2 + x13*x25*x26^2*x36^3*x46^2 - 
    x13^2*x25*x26^2*x36^3*x46^2 + x13*x15*x25*x26^2*x36^3*x46^2 - 
    x13^2*x15*x25*x26^2*x36^3*x46^2 + x13^2*x24*x25*x26^2*x36^3*x46^2 + 
    3*x13^2*x15*x24*x25*x26^2*x36^3*x46^2 + 2*x13*x25*x26^3*x36^3*x46^2 + 
    x13*x15*x25^2*x26^3*x36^3*x46^2 - 2*x13*x25*x26*x35*x36^3*x46^2 + 
    4*x13^2*x25*x26*x35*x36^3*x46^2 - 2*x13^3*x25*x26*x35*x36^3*x46^2 + 
    x13*x15*x25*x26*x35*x36^3*x46^2 - 2*x13^2*x15*x25*x26*x35*x36^3*x46^2 + 
    x13^3*x15*x25*x26*x35*x36^3*x46^2 + x13*x25*x26^2*x35*x36^3*x46^2 - 
    x13^2*x25*x26^2*x35*x36^3*x46^2 + x13*x15*x25*x26^2*x35*x36^3*x46^2 - 
    x13^2*x15*x25*x26^2*x35*x36^3*x46^2 - 4*x13*x15*x25^2*x26^2*x35*x36^3*
     x46^2 + 4*x13^2*x15*x25^2*x26^2*x35*x36^3*x46^2 + 
    3*x13^2*x24*x25^2*x26^2*x35*x36^3*x46^2 + x13^2*x15*x24*x25^2*x26^2*x35*
     x36^3*x46^2 + x13*x25*x26^3*x35*x36^3*x46^2 + 
    2*x13*x15*x25^2*x26^3*x35*x36^3*x46^2 + 2*x13^2*x26^2*x36^4*x46^2 - 
    2*x13^3*x26^2*x36^4*x46^2 - x13^2*x25*x26^3*x36^4*x46^2 + 
    x13^2*x24*x25*x26^3*x36^4*x46^2 - x13^2*x25*x26^2*x35*x36^4*x46^2 + 
    x13^3*x25*x26^2*x35*x36^4*x46^2 - x13^2*x15*x25*x26^2*x35*x36^4*x46^2 + 
    x13^3*x15*x25*x26^2*x35*x36^4*x46^2 - 2*x13^2*x25*x26^3*x35*x36^4*x46^2 - 
    2*x13^2*x15*x25^2*x26^3*x35*x36^4*x46^2 - 3*x13^2*x24*x25^2*x26^3*x35*
     x36^4*x46^2 - 3*x13^2*x15*x24*x25^2*x26^3*x35*x36^4*x46^2 + 
    2*x13^2*x15*x25^2*x26^2*x35^2*x36^4*x46^2 - 2*x13^3*x15*x25^2*x26^2*x35^2*
     x36^4*x46^2 - x13^2*x15*x25^2*x26^3*x35^2*x36^4*x46^2 + 
    x13^2*x15*x24*x25^3*x26^3*x35^2*x36^4*x46^2 + x13^3*x25*x26^3*x35*x36^5*
     x46^2 + x13^3*x15*x25^2*x26^3*x35^2*x36^5*x46^2 + x26*x36^3*x46^3 - 
    3*x13*x26*x36^3*x46^3 + 3*x13^2*x26*x36^3*x46^3 - x13^3*x26*x36^3*x46^3 - 
    x26^2*x36^3*x46^3 + 2*x13*x26^2*x36^3*x46^3 - x13^2*x26^2*x36^3*x46^3 - 
    x25*x26^2*x36^3*x46^3 + 2*x13*x25*x26^2*x36^3*x46^3 - 
    x13^2*x25*x26^2*x36^3*x46^3 - x24*x25*x26^2*x36^3*x46^3 + 
    x13^2*x24*x25*x26^2*x36^3*x46^3 + x25*x26^3*x36^3*x46^3 - 
    x13*x25*x26^3*x36^3*x46^3 + x24*x25*x26^3*x36^3*x46^3 + 
    x24*x25^2*x26^3*x36^3*x46^3 - x24*x25^2*x26^4*x36^3*x46^3 + 
    x13*x26^2*x36^4*x46^3 - 2*x13^2*x26^2*x36^4*x46^3 + 
    x13^3*x26^2*x36^4*x46^3 - x13*x25*x26^3*x36^4*x46^3 + 
    x13^2*x25*x26^3*x36^4*x46^3 - x13^2*x24*x25*x26^3*x36^4*x46^3 + 
    x13*x25*x26^2*x35*x36^4*x46^3 - 2*x13^2*x25*x26^2*x35*x36^4*x46^3 + 
    x13^3*x25*x26^2*x35*x36^4*x46^3 - x13*x25*x26^3*x35*x36^4*x46^3 + 
    x13^2*x25*x26^3*x35*x36^4*x46^3 - x13^2*x24*x25^2*x26^3*x35*x36^4*x46^3 + 
    x13^2*x25*x26^3*x35*x36^5*x46^3 - x13^3*x25*x26^3*x35*x36^5*x46^3 + 
    x13^2*x24*x25^2*x26^4*x35*x36^5*x46^3)/(sqrtG23^3*x13*x24*x25)}, 
 {-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + x15*x24^2*x25 - 
     x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + x24^2*x25*x26 - 
     x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - 
     x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + 
     x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + 
     x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 
     2*x13*x15*x24*x25*x35*x36 + x13*x15*x24*x25^2*x35*x36 - 
     x13*x24*x25*x26*x35*x36 + x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - 
     x13^2*x35*x36^2 - x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + 
     x13^2*x36*x46 + x13*x24*x36*x46 + x13*x24*x25*x36*x46 + 
     x24^2*x25*x36*x46 - 2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
     x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
     x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
     x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
     x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 
      2*x15*x25*x36*x46 + x36^2*x46^2))), 
  -((x24^2*x25 - x13*x24^2*x25 - x15*x24^2*x25 + x13*x15*x24^2*x25 - 
     x24^2*x25^2 + x13*x24^2*x25^2 - x15*x24^2*x25^2 + x13*x15*x24^2*x25^2 + 
     2*x15^2*x24^2*x25^2 - 2*x13*x15^2*x24^2*x25^2 - x24^3*x25^2 + 
     2*x15*x24^3*x25^2 - x15^2*x24^3*x25^2 + 2*x15*x24^2*x25^3 - 
     2*x13*x15*x24^2*x25^3 - x15^2*x24^2*x25^3 + x13*x15^2*x24^2*x25^3 - 
     x15^3*x24^2*x25^3 + x13*x15^3*x24^2*x25^3 + x24^3*x25^3 - 
     x15*x24^3*x25^3 - x15^2*x24^3*x25^3 + x15^3*x24^3*x25^3 - 
     x15^2*x24^2*x25^4 + x13*x15^2*x24^2*x25^4 + x15^3*x24^2*x25^4 - 
     x13*x15^3*x24^2*x25^4 - x15*x24^3*x25^4 + 2*x15^2*x24^3*x25^4 - 
     x15^3*x24^3*x25^4 - x24^2*x25*x26 + x24^2*x25^2*x26 + 
     3*x15*x24^2*x25^2*x26 + x24^3*x25^2*x26 - x15*x24^3*x25^2*x26 - 
     3*x15*x24^2*x25^3*x26 - 3*x15^2*x24^2*x25^3*x26 - x24^3*x25^3*x26 - 
     x15*x24^3*x25^3*x26 + 2*x15^2*x24^3*x25^3*x26 + 
     3*x15^2*x24^2*x25^4*x26 + x15^3*x24^2*x25^4*x26 + 
     2*x15*x24^3*x25^4*x26 - x15^2*x24^3*x25^4*x26 - x15^3*x24^3*x25^4*x26 - 
     x15^3*x24^2*x25^5*x26 - x15^2*x24^3*x25^5*x26 + x15^3*x24^3*x25^5*x26 - 
     x13^2*x36 + x13^2*x24*x36 + 3*x13^2*x15*x25*x36 - 2*x13^2*x24*x25*x36 - 
     x13^2*x15*x24*x25*x36 + 2*x13*x24^2*x25*x36 - 2*x13*x15*x24^2*x25*x36 - 
     3*x13^2*x15^2*x25^2*x36 + 4*x13^2*x15*x24*x25^2*x36 - 
     x13^2*x15^2*x24*x25^2*x36 - 3*x13*x24^2*x25^2*x36 + 
     2*x13*x15*x24^2*x25^2*x36 + x13*x15^2*x24^2*x25^2*x36 + 
     x13^2*x15^3*x25^3*x36 - 2*x13^2*x15^2*x24*x25^3*x36 + 
     x13^2*x15^3*x24*x25^3*x36 + 3*x13*x15*x24^2*x25^3*x36 - 
     4*x13*x15^2*x24^2*x25^3*x36 + x13*x15^3*x24^2*x25^3*x36 - 
     x13*x24^2*x25*x26*x36 + 2*x13*x24^2*x25^2*x26*x36 + 
     x13*x15*x24^2*x25^2*x26*x36 - 4*x13*x15*x24^2*x25^3*x26*x36 + 
     x13*x15^2*x24^2*x25^3*x26*x36 + 2*x13*x15^2*x24^2*x25^4*x26*x36 - 
     x13*x15^3*x24^2*x25^4*x26*x36 + x13^2*x35*x36 - 
     3*x13^2*x15*x25*x35*x36 + x13^2*x24*x25*x35*x36 - 
     2*x13^2*x15*x24*x25*x35*x36 + 3*x13^2*x15^2*x25^2*x35*x36 - 
     x13^2*x15*x24*x25^2*x35*x36 + 4*x13^2*x15^2*x24*x25^2*x35*x36 + 
     x13*x24^2*x25^2*x35*x36 - 4*x13*x15*x24^2*x25^2*x35*x36 + 
     3*x13*x15^2*x24^2*x25^2*x35*x36 - x13^2*x15^3*x25^3*x35*x36 - 
     x13^2*x15^2*x24*x25^3*x35*x36 - 2*x13^2*x15^3*x24*x25^3*x35*x36 + 
     x13*x15*x24^2*x25^3*x35*x36 + 2*x13*x15^2*x24^2*x25^3*x35*x36 - 
     3*x13*x15^3*x24^2*x25^3*x35*x36 + x13^2*x15^3*x24*x25^4*x35*x36 - 
     2*x13*x15^2*x24^2*x25^4*x35*x36 + 2*x13*x15^3*x24^2*x25^4*x35*x36 - 
     x13*x24^2*x25^2*x26*x35*x36 + 2*x13*x15*x24^2*x25^2*x26*x35*x36 + 
     x13*x15*x24^2*x25^3*x26*x35*x36 - 4*x13*x15^2*x24^2*x25^3*x26*x35*x36 + 
     x13*x15^2*x24^2*x25^4*x26*x35*x36 + 2*x13*x15^3*x24^2*x25^4*x26*x35*
      x36 - x13*x15^3*x24^2*x25^5*x26*x35*x36 + x13^2*x36^2 + x13^3*x36^2 - 
     x13^2*x24*x36^2 - 2*x13^2*x15*x25*x36^2 - 2*x13^3*x15*x25*x36^2 + 
     3*x13^2*x24*x25*x36^2 - x13^2*x15*x24*x25*x36^2 + 
     x13^2*x15^2*x25^2*x36^2 + x13^3*x15^2*x25^2*x36^2 - 
     3*x13^2*x15*x24*x25^2*x36^2 + 2*x13^2*x15^2*x24*x25^2*x36^2 - 
     x13^2*x24*x25*x26*x36^2 + 2*x13^2*x15*x24*x25^2*x26*x36^2 - 
     x13^2*x15^2*x24*x25^3*x26*x36^2 - x13^2*x35*x36^2 - x13^3*x35*x36^2 + 
     x13^2*x15*x25*x35*x36^2 + x13^3*x15*x25*x35*x36^2 - 
     2*x13^2*x24*x25*x35*x36^2 + 4*x13^2*x15*x24*x25*x35*x36^2 + 
     x13^2*x15^2*x25^2*x35*x36^2 + x13^3*x15^2*x25^2*x35*x36^2 - 
     2*x13^2*x15*x24*x25^2*x35*x36^2 - 2*x13^2*x15^2*x24*x25^2*x35*x36^2 - 
     x13^2*x15^3*x25^3*x35*x36^2 - x13^3*x15^3*x25^3*x35*x36^2 + 
     4*x13^2*x15^2*x24*x25^3*x35*x36^2 - 2*x13^2*x15^3*x24*x25^3*x35*x36^2 + 
     x13^2*x24*x25*x26*x35*x36^2 - x13^2*x15*x24*x25^2*x26*x35*x36^2 - 
     x13^2*x15^2*x24*x25^3*x26*x35*x36^2 + x13^2*x15^3*x24*x25^4*x26*x35*
      x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^3*x15*x25*x35^2*x36^2 - 
     2*x13^2*x15^2*x25^2*x35^2*x36^2 - 2*x13^3*x15^2*x25^2*x35^2*x36^2 + 
     2*x13^2*x15*x24*x25^2*x35^2*x36^2 - 3*x13^2*x15^2*x24*x25^2*x35^2*
      x36^2 + x13^2*x15^3*x25^3*x35^2*x36^2 + x13^3*x15^3*x25^3*x35^2*x36^2 - 
     x13^2*x15^2*x24*x25^3*x35^2*x36^2 + 3*x13^2*x15^3*x24*x25^3*x35^2*
      x36^2 - x13^2*x15^3*x24*x25^4*x35^2*x36^2 - x13^2*x15*x24*x25^2*x26*
      x35^2*x36^2 + 2*x13^2*x15^2*x24*x25^3*x26*x35^2*x36^2 - 
     x13^2*x15^3*x24*x25^4*x26*x35^2*x36^2 - x13^3*x36^3 + 
     x13^3*x15*x25*x36^3 + x13^3*x35*x36^3 + x13^3*x15*x25*x35*x36^3 - 
     2*x13^3*x15^2*x25^2*x35*x36^3 - 2*x13^3*x15*x25*x35^2*x36^3 + 
     x13^3*x15^2*x25^2*x35^2*x36^3 + x13^3*x15^3*x25^3*x35^2*x36^3 + 
     x13^3*x15^2*x25^2*x35^3*x36^3 - x13^3*x15^3*x25^3*x35^3*x36^3 + 
     x13^2*x36*x46 - x13^2*x24*x36*x46 - 2*x13^2*x15*x25*x36*x46 + 
     2*x13^2*x24*x25*x36*x46 - x13^2*x15*x24*x25*x36*x46 - 
     3*x24^2*x25*x36*x46 + x13*x24^2*x25*x36*x46 + 2*x15*x24^2*x25*x36*x46 + 
     x13*x15*x24^2*x25*x36*x46 + x13^2*x15^2*x25^2*x36*x46 - 
     x13^2*x15*x24*x25^2*x36*x46 + 2*x13^2*x15^2*x24*x25^2*x36*x46 + 
     2*x24^2*x25^2*x36*x46 + x13*x24^2*x25^2*x36*x46 - 
     2*x15*x24^2*x25^2*x36*x46 - 6*x13*x15*x24^2*x25^2*x36*x46 + 
     2*x15^2*x24^2*x25^2*x36*x46 + x13*x15^2*x24^2*x25^2*x36*x46 + 
     2*x24^3*x25^2*x36*x46 - x15*x24^3*x25^2*x36*x46 - 
     x15^2*x24^3*x25^2*x36*x46 - x13^2*x15^2*x24*x25^3*x36*x46 + 
     2*x15*x24^2*x25^3*x36*x46 + x13*x15*x24^2*x25^3*x36*x46 - 
     3*x15^2*x24^2*x25^3*x36*x46 + x13*x15^2*x24^2*x25^3*x36*x46 - 
     x24^3*x25^3*x36*x46 - x15*x24^3*x25^3*x36*x46 + 
     2*x15^2*x24^3*x25^3*x36*x46 + 3*x24^2*x25*x26*x36*x46 + 
     2*x13*x24^2*x25*x26*x36*x46 - x24^2*x25^2*x26*x36*x46 - 
     4*x13*x24^2*x25^2*x26*x36*x46 - 2*x15*x24^2*x25^2*x26*x36*x46 + 
     2*x13*x15*x24^2*x25^2*x26*x36*x46 - x24^3*x25^2*x26*x36*x46 - 
     x15*x24^3*x25^2*x26*x36*x46 - 2*x15*x24^2*x25^3*x26*x36*x46 + 
     2*x13*x15*x24^2*x25^3*x26*x36*x46 - x15^2*x24^2*x25^3*x26*x36*x46 - 
     4*x13*x15^2*x24^2*x25^3*x26*x36*x46 - x24^3*x25^3*x26*x36*x46 + 
     6*x15*x24^3*x25^3*x26*x36*x46 - x15^2*x24^3*x25^3*x26*x36*x46 + 
     3*x15^2*x24^2*x25^4*x26*x36*x46 + 2*x13*x15^2*x24^2*x25^4*x26*x36*x46 - 
     x15*x24^3*x25^4*x26*x36*x46 - x15^2*x24^3*x25^4*x26*x36*x46 - 
     x24^2*x25^2*x26^2*x36*x46 - x24^3*x25^2*x26^2*x36*x46 + 
     2*x15*x24^2*x25^3*x26^2*x36*x46 + 2*x24^3*x25^3*x26^2*x36*x46 - 
     x15*x24^3*x25^3*x26^2*x36*x46 - x15^2*x24^2*x25^4*x26^2*x36*x46 - 
     x15*x24^3*x25^4*x26^2*x36*x46 + 2*x15^2*x24^3*x25^4*x26^2*x36*x46 - 
     x15^2*x24^3*x25^5*x26^2*x36*x46 + x13^2*x36^2*x46 - 2*x13^3*x36^2*x46 - 
     x13^2*x24*x36^2*x46 + 2*x13^2*x15*x25*x36^2*x46 + 
     x13^3*x15*x25*x36^2*x46 - 2*x13^2*x24*x25*x36^2*x46 + 
     6*x13^2*x15*x24*x25*x36^2*x46 - 4*x13*x24^2*x25*x36^2*x46 + 
     x13*x15*x24^2*x25*x36^2*x46 - 3*x13^2*x15^2*x25^2*x36^2*x46 + 
     x13^3*x15^2*x25^2*x36^2*x46 - 2*x13^2*x15*x24*x25^2*x36^2*x46 - 
     x13^2*x15^2*x24*x25^2*x36^2*x46 + 3*x13*x24^2*x25^2*x36^2*x46 + 
     2*x13*x15*x24^2*x25^2*x36^2*x46 - 2*x13*x15^2*x24^2*x25^2*x36^2*x46 + 
     4*x13^2*x24*x25*x26*x36^2*x46 + x13*x24^2*x25*x26*x36^2*x46 - 
     2*x13^2*x15*x24*x25^2*x26*x36^2*x46 + 2*x13*x24^2*x25^2*x26*x36^2*x46 - 
     6*x13*x15*x24^2*x25^2*x26*x36^2*x46 - 2*x13^2*x15^2*x24*x25^3*x26*x36^2*
      x46 + 2*x13*x15*x24^2*x25^3*x26*x36^2*x46 + x13*x15^2*x24^2*x25^3*x26*
      x36^2*x46 - 2*x13*x24^2*x25^2*x26^2*x36^2*x46 + 
     x13*x15*x24^2*x25^3*x26^2*x36^2*x46 + x13*x15^2*x24^2*x25^4*x26^2*x36^2*
      x46 - 3*x13^2*x35*x36^2*x46 + x13^3*x35*x36^2*x46 + 
     2*x13^2*x15*x25*x35*x36^2*x46 + x13^3*x15*x25*x35*x36^2*x46 - 
     x13^2*x24*x25*x35*x36^2*x46 - 2*x13^2*x15*x24*x25*x35*x36^2*x46 + 
     x13^2*x15^2*x25^2*x35*x36^2*x46 - 2*x13^3*x15^2*x25^2*x35*x36^2*x46 + 
     6*x13^2*x15*x24*x25^2*x35*x36^2*x46 - 2*x13^2*x15^2*x24*x25^2*x35*x36^2*
      x46 - 2*x13*x24^2*x25^2*x35*x36^2*x46 + 2*x13*x15*x24^2*x25^2*x35*x36^2*
      x46 + 3*x13*x15^2*x24^2*x25^2*x35*x36^2*x46 - 
     x13^2*x15^2*x24*x25^3*x35*x36^2*x46 + x13*x15*x24^2*x25^3*x35*x36^2*
      x46 - 4*x13*x15^2*x24^2*x25^3*x35*x36^2*x46 - 
     2*x13^2*x24*x25*x26*x35*x36^2*x46 - 2*x13^2*x15*x24*x25^2*x26*x35*x36^2*
      x46 + x13*x24^2*x25^2*x26*x35*x36^2*x46 + 2*x13*x15*x24^2*x25^2*x26*x35*
      x36^2*x46 + 4*x13^2*x15^2*x24*x25^3*x26*x35*x36^2*x46 - 
     6*x13*x15*x24^2*x25^3*x26*x35*x36^2*x46 + 2*x13*x15^2*x24^2*x25^3*x26*
      x35*x36^2*x46 + x13*x15^2*x24^2*x25^4*x26*x35*x36^2*x46 + 
     x13*x24^2*x25^2*x26^2*x35*x36^2*x46 + x13*x15*x24^2*x25^3*x26^2*x35*
      x36^2*x46 - 2*x13*x15^2*x24^2*x25^4*x26^2*x35*x36^2*x46 - 
     2*x13^2*x36^3*x46 + x13^3*x36^3*x46 + 2*x13^2*x24*x36^3*x46 - 
     2*x13^2*x15*x25*x36^3*x46 + x13^3*x15*x25*x36^3*x46 - 
     3*x13^2*x24*x25*x36^3*x46 - x13^2*x15*x24*x25*x36^3*x46 - 
     x13^2*x24*x25*x26*x36^3*x46 - x13^2*x15*x24*x25^2*x26*x36^3*x46 + 
     3*x13^2*x35*x36^3*x46 + x13^3*x35*x36^3*x46 + 2*x13^2*x15*x25*x35*x36^3*
      x46 - 6*x13^3*x15*x25*x35*x36^3*x46 + 4*x13^2*x24*x25*x35*x36^3*x46 - 
     2*x13^2*x15*x24*x25*x35*x36^3*x46 + 3*x13^2*x15^2*x25^2*x35*x36^3*x46 + 
     x13^3*x15^2*x25^2*x35*x36^3*x46 - 2*x13^2*x15*x24*x25^2*x35*x36^3*x46 + 
     4*x13^2*x15^2*x24*x25^2*x35*x36^3*x46 - x13^2*x24*x25*x26*x35*x36^3*
      x46 + 6*x13^2*x15*x24*x25^2*x26*x35*x36^3*x46 - 
     x13^2*x15^2*x24*x25^3*x26*x35*x36^3*x46 - 2*x13^2*x15*x25*x35^2*x36^3*
      x46 + x13^3*x15*x25*x35^2*x36^3*x46 - 2*x13^2*x15^2*x25^2*x35^2*x36^3*
      x46 + x13^3*x15^2*x25^2*x35^2*x36^3*x46 - x13^2*x15*x24*x25^2*x35^2*
      x36^3*x46 - 3*x13^2*x15^2*x24*x25^2*x35^2*x36^3*x46 + 
     2*x13^2*x15^2*x24*x25^3*x35^2*x36^3*x46 - x13^2*x15*x24*x25^2*x26*x35^2*
      x36^3*x46 - x13^2*x15^2*x24*x25^3*x26*x35^2*x36^3*x46 + 
     x13^3*x36^4*x46 - 2*x13^3*x35*x36^4*x46 + x13^3*x15*x25*x35*x36^4*x46 + 
     x13^3*x15*x25*x35^2*x36^4*x46 - 2*x13^3*x15^2*x25^2*x35^2*x36^4*x46 + 
     x13^3*x15^2*x25^2*x35^3*x36^4*x46 - 2*x13^2*x36^2*x46^2 + 
     x13^3*x36^2*x46^2 + 2*x13^2*x24*x36^2*x46^2 - 2*x13^2*x15*x25*x36^2*
      x46^2 + x13^3*x15*x25*x36^2*x46^2 - x13^2*x24*x25*x36^2*x46^2 - 
     x13^2*x15*x24*x25*x36^2*x46^2 + 3*x24^2*x25*x36^2*x46^2 + 
     x13*x24^2*x25*x36^2*x46^2 - x15*x24^2*x25*x36^2*x46^2 - 
     2*x13*x15*x24^2*x25*x36^2*x46^2 + 2*x13^2*x15*x24*x25^2*x36^2*x46^2 - 
     x24^2*x25^2*x36^2*x46^2 - 2*x13*x24^2*x25^2*x36^2*x46^2 + 
     3*x15*x24^2*x25^2*x36^2*x46^2 + x13*x15*x24^2*x25^2*x36^2*x46^2 - 
     x24^3*x25^2*x36^2*x46^2 - x15*x24^3*x25^2*x36^2*x46^2 - 
     3*x13^2*x24*x25*x26*x36^2*x46^2 - 3*x24^2*x25*x26*x36^2*x46^2 - 
     4*x13*x24^2*x25*x26*x36^2*x46^2 - 3*x13^2*x15*x24*x25^2*x26*x36^2*
      x46^2 - x24^2*x25^2*x26*x36^2*x46^2 + 2*x13*x24^2*x25^2*x26*x36^2*
      x46^2 - x15*x24^2*x25^2*x26*x36^2*x46^2 + 2*x13*x15*x24^2*x25^2*x26*
      x36^2*x46^2 - x24^3*x25^2*x26*x36^2*x46^2 + 2*x15*x24^3*x25^2*x26*x36^2*
      x46^2 - 3*x15*x24^2*x25^3*x26*x36^2*x46^2 - 4*x13*x15*x24^2*x25^3*x26*
      x36^2*x46^2 + 2*x24^3*x25^3*x26*x36^2*x46^2 - 
     x15*x24^3*x25^3*x26*x36^2*x46^2 + 2*x24^2*x25^2*x26^2*x36^2*x46^2 + 
     3*x13*x24^2*x25^2*x26^2*x36^2*x46^2 + 2*x24^3*x25^2*x26^2*x36^2*x46^2 + 
     2*x15*x24^2*x25^3*x26^2*x36^2*x46^2 + 3*x13*x15*x24^2*x25^3*x26^2*x36^2*
      x46^2 - x24^3*x25^3*x26^2*x36^2*x46^2 - x15*x24^3*x25^3*x26^2*x36^2*
      x46^2 + 2*x15*x24^3*x25^4*x26^2*x36^2*x46^2 - 
     x24^3*x25^3*x26^3*x36^2*x46^2 - x15*x24^3*x25^4*x26^3*x36^2*x46^2 + 
     x13^2*x36^3*x46^2 + x13^3*x36^3*x46^2 - x13^2*x24*x36^3*x46^2 + 
     3*x13^2*x15*x25*x36^3*x46^2 - 2*x13^3*x15*x25*x36^3*x46^2 + 
     4*x13^2*x24*x25*x36^3*x46^2 - x13^2*x15*x24*x25*x36^3*x46^2 + 
     2*x13*x24^2*x25*x36^3*x46^2 + x13*x15*x24^2*x25*x36^3*x46^2 - 
     2*x13^2*x24*x25*x26*x36^3*x46^2 + x13*x24^2*x25*x26*x36^3*x46^2 + 
     4*x13^2*x15*x24*x25^2*x26*x36^3*x46^2 - 4*x13*x24^2*x25^2*x26*x36^3*
      x46^2 + x13*x15*x24^2*x25^2*x26*x36^3*x46^2 + 
     x13*x24^2*x25^2*x26^2*x36^3*x46^2 - 2*x13*x15*x24^2*x25^3*x26^2*x36^3*
      x46^2 + 3*x13^2*x35*x36^3*x46^2 - 2*x13^3*x35*x36^3*x46^2 + 
     x13^2*x15*x25*x35*x36^3*x46^2 + x13^3*x15*x25*x35*x36^3*x46^2 - 
     x13^2*x24*x25*x35*x36^3*x46^2 + 4*x13^2*x15*x24*x25*x35*x36^3*x46^2 - 
     x13^2*x15*x24*x25^2*x35*x36^3*x46^2 + x13*x24^2*x25^2*x35*x36^3*x46^2 + 
     2*x13*x15*x24^2*x25^2*x35*x36^3*x46^2 + 4*x13^2*x24*x25*x26*x35*x36^3*
      x46^2 - 2*x13^2*x15*x24*x25^2*x26*x35*x36^3*x46^2 + 
     x13*x24^2*x25^2*x26*x35*x36^3*x46^2 - 4*x13*x15*x24^2*x25^2*x26*x35*
      x36^3*x46^2 + x13*x15*x24^2*x25^3*x26*x35*x36^3*x46^2 - 
     2*x13*x24^2*x25^2*x26^2*x35*x36^3*x46^2 + x13*x15*x24^2*x25^3*x26^2*x35*
      x36^3*x46^2 + x13^2*x36^4*x46^2 - 2*x13^3*x36^4*x46^2 - 
     x13^2*x24*x36^4*x46^2 + 2*x13^2*x24*x25*x26*x36^4*x46^2 - 
     3*x13^2*x35*x36^4*x46^2 + x13^3*x35*x36^4*x46^2 - 
     3*x13^2*x15*x25*x35*x36^4*x46^2 + x13^3*x15*x25*x35*x36^4*x46^2 - 
     2*x13^2*x24*x25*x35*x36^4*x46^2 - 2*x13^2*x15*x24*x25*x35*x36^4*x46^2 - 
     x13^2*x24*x25*x26*x35*x36^4*x46^2 - x13^2*x15*x24*x25^2*x26*x35*x36^4*
      x46^2 + x13^2*x15*x25*x35^2*x36^4*x46^2 - 2*x13^3*x15*x25*x35^2*x36^4*
      x46^2 - x13^2*x15*x24*x25^2*x35^2*x36^4*x46^2 + 
     2*x13^2*x15*x24*x25^2*x26*x35^2*x36^4*x46^2 + x13^3*x35*x36^5*x46^2 + 
     x13^3*x15*x25*x35^2*x36^5*x46^2 + x13^2*x36^3*x46^3 - 
     x13^3*x36^3*x46^3 - x13^2*x24*x36^3*x46^3 - x13^2*x24*x25*x36^3*x46^3 - 
     x24^2*x25*x36^3*x46^3 - x13*x24^2*x25*x36^3*x46^3 + 
     3*x13^2*x24*x25*x26*x36^3*x46^3 + x24^2*x25*x26*x36^3*x46^3 + 
     2*x13*x24^2*x25*x26*x36^3*x46^3 + x24^2*x25^2*x26*x36^3*x46^3 + 
     2*x13*x24^2*x25^2*x26*x36^3*x46^3 + x24^3*x25^2*x26*x36^3*x46^3 - 
     x24^2*x25^2*x26^2*x36^3*x46^3 - 3*x13*x24^2*x25^2*x26^2*x36^3*x46^3 - 
     x24^3*x25^2*x26^2*x36^3*x46^3 - x24^3*x25^3*x26^2*x36^3*x46^3 + 
     x24^3*x25^3*x26^3*x36^3*x46^3 - x13^2*x36^4*x46^3 + x13^3*x36^4*x46^3 + 
     x13^2*x24*x36^4*x46^3 - 2*x13^2*x24*x25*x26*x36^4*x46^3 - 
     x13*x24^2*x25*x26*x36^4*x46^3 + x13*x24^2*x25^2*x26^2*x36^4*x46^3 - 
     x13^2*x35*x36^4*x46^3 + x13^3*x35*x36^4*x46^3 + 
     x13^2*x24*x25*x35*x36^4*x46^3 - 2*x13^2*x24*x25*x26*x35*x36^4*x46^3 - 
     x13*x24^2*x25^2*x26*x35*x36^4*x46^3 + x13*x24^2*x25^2*x26^2*x35*x36^4*
      x46^3 + x13^2*x35*x36^5*x46^3 - x13^3*x35*x36^5*x46^3 + 
     x13^2*x24*x25*x26*x35*x36^5*x46^3)/(sqrtG13^3*x13*x24))}, 
 {-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
     x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
     x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
     x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
     x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
     x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
     x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
     x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
      x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
     x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
     x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
     x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
     2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
    (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
      2*x15*x25*x35*x46 + x46^2))), 
  (1 - x24 - 2*x15*x25 - 2*x24*x25 + 4*x15*x24*x25 + 2*x24^2*x25 - 
    2*x15*x24^2*x25 + x15^2*x25^2 + 2*x15*x24*x25^2 - 3*x15^2*x24*x25^2 + 
    x24^2*x25^2 - 4*x15*x24^2*x25^2 + 3*x15^2*x24^2*x25^2 - x24^3*x25^2 + 
    2*x15*x24^3*x25^2 - x15^2*x24^3*x25^2 - x35 + x15*x25*x35 + 
    3*x24*x25*x35 - x15*x24*x25*x35 + x15^2*x25^2*x35 - 2*x15*x24*x25^2*x35 - 
    2*x15^2*x24*x25^2*x35 - 3*x24^2*x25^2*x35 + 2*x15*x24^2*x25^2*x35 + 
    x15^2*x24^2*x25^2*x35 - x15^3*x25^3*x35 - x15^2*x24*x25^3*x35 + 
    3*x15^3*x24*x25^3*x35 + x15*x24^2*x25^3*x35 + 2*x15^2*x24^2*x25^3*x35 - 
    3*x15^3*x24^2*x25^3*x35 + x24^3*x25^3*x35 - x15*x24^3*x25^3*x35 - 
    x15^2*x24^3*x25^3*x35 + x15^3*x24^3*x25^3*x35 + x15*x25*x35^2 - 
    2*x15^2*x25^2*x35^2 - 3*x15*x24*x25^2*x35^2 + 2*x15^2*x24*x25^2*x35^2 + 
    x15^3*x25^3*x35^2 + 4*x15^2*x24*x25^3*x35^2 - 2*x15^3*x24*x25^3*x35^2 + 
    3*x15*x24^2*x25^3*x35^2 - 4*x15^2*x24^2*x25^3*x35^2 + 
    x15^3*x24^2*x25^3*x35^2 - x15^3*x24*x25^4*x35^2 - 
    2*x15^2*x24^2*x25^4*x35^2 + 2*x15^3*x24^2*x25^4*x35^2 - 
    x15*x24^3*x25^4*x35^2 + 2*x15^2*x24^3*x25^4*x35^2 - 
    x15^3*x24^3*x25^4*x35^2 - x36 - x13*x36 + x24*x36 + x15*x25*x36 + 
    x13*x15*x25*x36 + x24*x25*x36 - 2*x15*x24*x25*x36 - x24^2*x25*x36 + 
    x13*x24^2*x25*x36 + x15*x24^2*x25*x36 - x13*x15*x24^2*x25*x36 + 
    x24*x25*x26*x36 - x24^2*x25*x26*x36 - x15*x24*x25^2*x26*x36 - 
    x24^2*x25^2*x26*x36 + 2*x15*x24^2*x25^2*x26*x36 + x24^3*x25^2*x26*x36 - 
    x15*x24^3*x25^2*x26*x36 + x35*x36 + x13*x35*x36 + x15*x25*x35*x36 + 
    x13*x15*x25*x35*x36 - 2*x24*x25*x35*x36 - x15*x24*x25*x35*x36 - 
    2*x15^2*x25^2*x35*x36 - 2*x13*x15^2*x25^2*x35*x36 - 
    x15*x24*x25^2*x35*x36 + 4*x15^2*x24*x25^2*x35*x36 + x24^2*x25^2*x35*x36 - 
    x13*x24^2*x25^2*x35*x36 + x15*x24^2*x25^2*x35*x36 - 
    x13*x15*x24^2*x25^2*x35*x36 - 2*x15^2*x24^2*x25^2*x35*x36 + 
    2*x13*x15^2*x24^2*x25^2*x35*x36 - x24*x25*x26*x35*x36 - 
    x15*x24*x25^2*x26*x35*x36 + 2*x24^2*x25^2*x26*x35*x36 + 
    x15*x24^2*x25^2*x26*x35*x36 + 2*x15^2*x24*x25^3*x26*x35*x36 + 
    x15*x24^2*x25^3*x26*x35*x36 - 4*x15^2*x24^2*x25^3*x26*x35*x36 - 
    x24^3*x25^3*x26*x35*x36 - x15*x24^3*x25^3*x26*x35*x36 + 
    2*x15^2*x24^3*x25^3*x26*x35*x36 - 2*x15*x25*x35^2*x36 - 
    2*x13*x15*x25*x35^2*x36 + x15^2*x25^2*x35^2*x36 + 
    x13*x15^2*x25^2*x35^2*x36 + 4*x15*x24*x25^2*x35^2*x36 - 
    x15^2*x24*x25^2*x35^2*x36 + x15^3*x25^3*x35^2*x36 + 
    x13*x15^3*x25^3*x35^2*x36 - x15^2*x24*x25^3*x35^2*x36 - 
    2*x15^3*x24*x25^3*x35^2*x36 - 2*x15*x24^2*x25^3*x35^2*x36 + 
    2*x13*x15*x24^2*x25^3*x35^2*x36 + x15^2*x24^2*x25^3*x35^2*x36 - 
    x13*x15^2*x24^2*x25^3*x35^2*x36 + x15^3*x24^2*x25^3*x35^2*x36 - 
    x13*x15^3*x24^2*x25^3*x35^2*x36 + 2*x15*x24*x25^2*x26*x35^2*x36 - 
    x15^2*x24*x25^3*x26*x35^2*x36 - 4*x15*x24^2*x25^3*x26*x35^2*x36 + 
    x15^2*x24^2*x25^3*x26*x35^2*x36 - x15^3*x24*x25^4*x26*x35^2*x36 + 
    x15^2*x24^2*x25^4*x26*x35^2*x36 + 2*x15^3*x24^2*x25^4*x26*x35^2*x36 + 
    2*x15*x24^3*x25^4*x26*x35^2*x36 - x15^2*x24^3*x25^4*x26*x35^2*x36 - 
    x15^3*x24^3*x25^4*x26*x35^2*x36 + x15^2*x25^2*x35^3*x36 + 
    x13*x15^2*x25^2*x35^3*x36 - x15^3*x25^3*x35^3*x36 - 
    x13*x15^3*x25^3*x35^3*x36 - 2*x15^2*x24*x25^3*x35^3*x36 + 
    x15^3*x24*x25^3*x35^3*x36 + x15^3*x24*x25^4*x35^3*x36 + 
    x15^2*x24^2*x25^4*x35^3*x36 - x13*x15^2*x24^2*x25^4*x35^3*x36 - 
    x15^3*x24^2*x25^4*x35^3*x36 + x13*x15^3*x24^2*x25^4*x35^3*x36 - 
    x15^2*x24*x25^3*x26*x35^3*x36 + x15^3*x24*x25^4*x26*x35^3*x36 + 
    2*x15^2*x24^2*x25^4*x26*x35^3*x36 - x15^3*x24^2*x25^4*x26*x35^3*x36 - 
    x15^3*x24^2*x25^5*x26*x35^3*x36 - x15^2*x24^3*x25^5*x26*x35^3*x36 + 
    x15^3*x24^3*x25^5*x26*x35^3*x36 + x13*x36^2 - x13*x24^2*x25*x26*x36^2 - 
    x13*x35*x36^2 - 3*x13*x15*x25*x35*x36^2 + x13*x24^2*x25^2*x26*x35*x36^2 + 
    3*x13*x15*x24^2*x25^2*x26*x35*x36^2 + 3*x13*x15*x25*x35^2*x36^2 + 
    3*x13*x15^2*x25^2*x35^2*x36^2 - 3*x13*x15*x24^2*x25^3*x26*x35^2*x36^2 - 
    3*x13*x15^2*x24^2*x25^3*x26*x35^2*x36^2 - 3*x13*x15^2*x25^2*x35^3*x36^2 - 
    x13*x15^3*x25^3*x35^3*x36^2 + 3*x13*x15^2*x24^2*x25^4*x26*x35^3*x36^2 + 
    x13*x15^3*x24^2*x25^4*x26*x35^3*x36^2 + x13*x15^3*x25^3*x35^4*x36^2 - 
    x13*x15^3*x24^2*x25^5*x26*x35^4*x36^2 - 2*x46 + 2*x24*x46 + x15*x25*x46 + 
    4*x24*x25*x46 - 2*x15*x24*x25*x46 - 4*x24^2*x25*x46 + x15*x24^2*x25*x46 + 
    x15^2*x25^2*x46 - x15*x24*x25^2*x46 - 3*x15^2*x24*x25^2*x46 - 
    2*x24^2*x25^2*x46 + 2*x15*x24^2*x25^2*x46 + 3*x15^2*x24^2*x25^2*x46 + 
    2*x24^3*x25^2*x46 - x15*x24^3*x25^2*x46 - x15^2*x24^3*x25^2*x46 + 
    x35*x46 + x15*x25*x35*x46 - 3*x24*x25*x35*x46 - x15*x24*x25*x35*x46 - 
    2*x15^2*x25^2*x35*x46 - 2*x15*x24*x25^2*x35*x46 + 
    4*x15^2*x24*x25^2*x35*x46 + 3*x24^2*x25^2*x35*x46 + 
    2*x15*x24^2*x25^2*x35*x46 - 2*x15^2*x24^2*x25^2*x35*x46 + 
    2*x15^2*x24*x25^3*x35*x46 + x15*x24^2*x25^3*x35*x46 - 
    4*x15^2*x24^2*x25^3*x35*x46 - x24^3*x25^3*x35*x46 - 
    x15*x24^3*x25^3*x35*x46 + 2*x15^2*x24^3*x25^3*x35*x46 + x36*x46 + 
    3*x13*x36*x46 - x24*x36*x46 + x15*x25*x36*x46 - 2*x13*x15*x25*x36*x46 - 
    x24*x25*x36*x46 - 2*x15*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
    3*x13*x24^2*x25*x36*x46 + x15*x24^2*x25*x36*x46 + 
    2*x13*x15*x24^2*x25*x36*x46 - x24*x25*x26*x36*x46 + 
    x24^2*x25*x26*x36*x46 - x15*x24*x25^2*x26*x36*x46 + 
    x24^2*x25^2*x26*x36*x46 + 2*x15*x24^2*x25^2*x26*x36*x46 - 
    x24^3*x25^2*x26*x36*x46 - x15*x24^3*x25^2*x26*x36*x46 + x35*x36*x46 - 
    2*x13*x35*x36*x46 - 6*x15*x25*x35*x36*x46 + 2*x13*x15*x25*x35*x36*x46 - 
    2*x24*x25*x35*x36*x46 + 6*x15*x24*x25*x35*x36*x46 + 
    x15^2*x25^2*x35*x36*x46 - 2*x13*x15^2*x25^2*x35*x36*x46 + 
    6*x15*x24*x25^2*x35*x36*x46 - 2*x15^2*x24*x25^2*x35*x36*x46 + 
    x24^2*x25^2*x35*x36*x46 + 2*x13*x24^2*x25^2*x35*x36*x46 - 
    6*x15*x24^2*x25^2*x35*x36*x46 - 2*x13*x15*x24^2*x25^2*x35*x36*x46 + 
    x15^2*x24^2*x25^2*x35*x36*x46 + 2*x13*x15^2*x24^2*x25^2*x35*x36*x46 - 
    x24*x25*x26*x35*x36*x46 + 6*x15*x24*x25^2*x26*x35*x36*x46 + 
    2*x24^2*x25^2*x26*x35*x36*x46 - 6*x15*x24^2*x25^2*x26*x35*x36*x46 - 
    x15^2*x24*x25^3*x26*x35*x36*x46 - 6*x15*x24^2*x25^3*x26*x35*x36*x46 + 
    2*x15^2*x24^2*x25^3*x26*x35*x36*x46 - x24^3*x25^3*x26*x35*x36*x46 + 
    6*x15*x24^3*x25^3*x26*x35*x36*x46 - x15^2*x24^3*x25^3*x26*x35*x36*x46 + 
    x15*x25*x35^2*x36*x46 - 2*x13*x15*x25*x35^2*x36*x46 + 
    x15^2*x25^2*x35^2*x36*x46 + 3*x13*x15^2*x25^2*x35^2*x36*x46 - 
    2*x15*x24*x25^2*x35^2*x36*x46 - x15^2*x24*x25^2*x35^2*x36*x46 - 
    x15^2*x24*x25^3*x35^2*x36*x46 + x15*x24^2*x25^3*x35^2*x36*x46 + 
    2*x13*x15*x24^2*x25^3*x35^2*x36*x46 + x15^2*x24^2*x25^3*x35^2*x36*x46 - 
    3*x13*x15^2*x24^2*x25^3*x35^2*x36*x46 - x15*x24*x25^2*x26*x35^2*x36*x46 - 
    x15^2*x24*x25^3*x26*x35^2*x36*x46 + 2*x15*x24^2*x25^3*x26*x35^2*x36*x46 + 
    x15^2*x24^2*x25^3*x26*x35^2*x36*x46 + x15^2*x24^2*x25^4*x26*x35^2*x36*
     x46 - x15*x24^3*x25^4*x26*x35^2*x36*x46 - x15^2*x24^3*x25^4*x26*x35^2*
     x36*x46 + x36^2*x46 - 3*x13*x36^2*x46 - x24*x36^2*x46 - 
    2*x24*x25*x26*x36^2*x46 + 2*x24^2*x25*x26*x36^2*x46 + 
    3*x13*x24^2*x25*x26*x36^2*x46 + x24^2*x25^2*x26^2*x36^2*x46 - 
    x24^3*x25^2*x26^2*x36^2*x46 - 2*x35*x36^2*x46 + x13*x35*x36^2*x46 + 
    x15*x25*x35*x36^2*x46 + 2*x13*x15*x25*x35*x36^2*x46 + 
    2*x24*x25*x35*x36^2*x46 - x15*x24*x25*x35*x36^2*x46 + 
    4*x24*x25*x26*x35*x36^2*x46 - 2*x15*x24*x25^2*x26*x35*x36^2*x46 - 
    4*x24^2*x25^2*x26*x35*x36^2*x46 - x13*x24^2*x25^2*x26*x35*x36^2*x46 + 
    2*x15*x24^2*x25^2*x26*x35*x36^2*x46 - 2*x13*x15*x24^2*x25^2*x26*x35*x36^2*
     x46 - 2*x24^2*x25^2*x26^2*x35*x36^2*x46 + x15*x24^2*x25^3*x26^2*x35*
     x36^2*x46 + 2*x24^3*x25^3*x26^2*x35*x36^2*x46 - 
    x15*x24^3*x25^3*x26^2*x35*x36^2*x46 + x15*x25*x35^2*x36^2*x46 + 
    2*x13*x15*x25*x35^2*x36^2*x46 - 2*x15^2*x25^2*x35^2*x36^2*x46 + 
    x13*x15^2*x25^2*x35^2*x36^2*x46 - x15*x24*x25^2*x35^2*x36^2*x46 + 
    2*x15^2*x24*x25^2*x35^2*x36^2*x46 - 2*x15*x24*x25^2*x26*x35^2*x36^2*x46 + 
    4*x15^2*x24*x25^3*x26*x35^2*x36^2*x46 + 2*x15*x24^2*x25^3*x26*x35^2*x36^2*
     x46 - 2*x13*x15*x24^2*x25^3*x26*x35^2*x36^2*x46 - 
    4*x15^2*x24^2*x25^3*x26*x35^2*x36^2*x46 - x13*x15^2*x24^2*x25^3*x26*x35^2*
     x36^2*x46 + x15*x24^2*x25^3*x26^2*x35^2*x36^2*x46 - 
    2*x15^2*x24^2*x25^4*x26^2*x35^2*x36^2*x46 - x15*x24^3*x25^4*x26^2*x35^2*
     x36^2*x46 + 2*x15^2*x24^3*x25^4*x26^2*x35^2*x36^2*x46 + 
    x15^2*x25^2*x35^3*x36^2*x46 - 3*x13*x15^2*x25^2*x35^3*x36^2*x46 - 
    x15^2*x24*x25^3*x35^3*x36^2*x46 - 2*x15^2*x24*x25^3*x26*x35^3*x36^2*x46 + 
    2*x15^2*x24^2*x25^4*x26*x35^3*x36^2*x46 + 3*x13*x15^2*x24^2*x25^4*x26*
     x35^3*x36^2*x46 + x15^2*x24^2*x25^4*x26^2*x35^3*x36^2*x46 - 
    x15^2*x24^3*x25^5*x26^2*x35^3*x36^2*x46 + x13*x35*x36^3*x46 - 
    x13*x24^2*x25^2*x26^2*x35*x36^3*x46 - 2*x13*x15*x25*x35^2*x36^3*x46 + 
    2*x13*x15*x24^2*x25^3*x26^2*x35^2*x36^3*x46 + x13*x15^2*x25^2*x35^3*x36^3*
     x46 - x13*x15^2*x24^2*x25^4*x26^2*x35^3*x36^3*x46 + x46^2 - x24*x46^2 + 
    x15*x25*x46^2 - 2*x24*x25*x46^2 - 2*x15*x24*x25*x46^2 + 
    2*x24^2*x25*x46^2 + x15*x24^2*x25*x46^2 - x15*x24*x25^2*x46^2 + 
    x24^2*x25^2*x46^2 + 2*x15*x24^2*x25^2*x46^2 - x24^3*x25^2*x46^2 - 
    x15*x24^3*x25^2*x46^2 + x36*x46^2 - 3*x13*x36*x46^2 - x24*x36*x46^2 - 
    2*x15*x25*x36*x46^2 + x13*x15*x25*x36*x46^2 - x24*x25*x36*x46^2 + 
    4*x15*x24*x25*x36*x46^2 + x24^2*x25*x36*x46^2 + 
    3*x13*x24^2*x25*x36*x46^2 - 2*x15*x24^2*x25*x36*x46^2 - 
    x13*x15*x24^2*x25*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
    x24^2*x25*x26*x36*x46^2 + 2*x15*x24*x25^2*x26*x36*x46^2 + 
    x24^2*x25^2*x26*x36*x46^2 - 4*x15*x24^2*x25^2*x26*x36*x46^2 - 
    x24^3*x25^2*x26*x36*x46^2 + 2*x15*x24^3*x25^2*x26*x36*x46^2 - 
    2*x35*x36*x46^2 + x13*x35*x36*x46^2 + x15*x25*x35*x36*x46^2 - 
    3*x13*x15*x25*x35*x36*x46^2 + 4*x24*x25*x35*x36*x46^2 - 
    x15*x24*x25*x35*x36*x46^2 - x15*x24*x25^2*x35*x36*x46^2 - 
    2*x24^2*x25^2*x35*x36*x46^2 - x13*x24^2*x25^2*x35*x36*x46^2 + 
    x15*x24^2*x25^2*x35*x36*x46^2 + 3*x13*x15*x24^2*x25^2*x35*x36*x46^2 + 
    2*x24*x25*x26*x35*x36*x46^2 - x15*x24*x25^2*x26*x35*x36*x46^2 - 
    4*x24^2*x25^2*x26*x35*x36*x46^2 + x15*x24^2*x25^2*x26*x35*x36*x46^2 + 
    x15*x24^2*x25^3*x26*x35*x36*x46^2 + 2*x24^3*x25^3*x26*x35*x36*x46^2 - 
    x15*x24^3*x25^3*x26*x35*x36*x46^2 - 2*x36^2*x46^2 + 3*x13*x36^2*x46^2 + 
    2*x24*x36^2*x46^2 + 4*x24*x25*x26*x36^2*x46^2 - 
    4*x24^2*x25*x26*x36^2*x46^2 - 3*x13*x24^2*x25*x26*x36^2*x46^2 - 
    2*x24^2*x25^2*x26^2*x36^2*x46^2 + 2*x24^3*x25^2*x26^2*x36^2*x46^2 + 
    x35*x36^2*x46^2 + x13*x35*x36^2*x46^2 + x15*x25*x35*x36^2*x46^2 + 
    x13*x15*x25*x35*x36^2*x46^2 - x24*x25*x35*x36^2*x46^2 - 
    x15*x24*x25*x35*x36^2*x46^2 - 2*x24*x25*x26*x35*x36^2*x46^2 - 
    2*x15*x24*x25^2*x26*x35*x36^2*x46^2 + 2*x24^2*x25^2*x26*x35*x36^2*x46^2 - 
    x13*x24^2*x25^2*x26*x35*x36^2*x46^2 + 2*x15*x24^2*x25^2*x26*x35*x36^2*
     x46^2 - x13*x15*x24^2*x25^2*x26*x35*x36^2*x46^2 + 
    x24^2*x25^2*x26^2*x35*x36^2*x46^2 + x15*x24^2*x25^3*x26^2*x35*x36^2*
     x46^2 - x24^3*x25^3*x26^2*x35*x36^2*x46^2 - x15*x24^3*x25^3*x26^2*x35*
     x36^2*x46^2 - 2*x15*x25*x35^2*x36^2*x46^2 + 3*x13*x15*x25*x35^2*x36^2*
     x46^2 + 2*x15*x24*x25^2*x35^2*x36^2*x46^2 + 4*x15*x24*x25^2*x26*x35^2*
     x36^2*x46^2 - 4*x15*x24^2*x25^3*x26*x35^2*x36^2*x46^2 - 
    3*x13*x15*x24^2*x25^3*x26*x35^2*x36^2*x46^2 - 2*x15*x24^2*x25^3*x26^2*
     x35^2*x36^2*x46^2 + 2*x15*x24^3*x25^4*x26^2*x35^2*x36^2*x46^2 + 
    x35*x36^3*x46^2 - 2*x13*x35*x36^3*x46^2 - 3*x24*x25*x26*x35*x36^3*x46^2 + 
    3*x24^2*x25^2*x26^2*x35*x36^3*x46^2 + 2*x13*x24^2*x25^2*x26^2*x35*x36^3*
     x46^2 - x24^3*x25^3*x26^3*x35*x36^3*x46^2 + x15*x25*x35^2*x36^3*x46^2 - 
    2*x13*x15*x25*x35^2*x36^3*x46^2 - 3*x15*x24*x25^2*x26*x35^2*x36^3*x46^2 + 
    3*x15*x24^2*x25^3*x26^2*x35^2*x36^3*x46^2 + 2*x13*x15*x24^2*x25^3*x26^2*
     x35^2*x36^3*x46^2 - x15*x24^3*x25^4*x26^3*x35^2*x36^3*x46^2 - 
    x36*x46^3 + x13*x36*x46^3 + x24*x36*x46^3 + x24*x25*x36*x46^3 - 
    x24^2*x25*x36*x46^3 - x13*x24^2*x25*x36*x46^3 + x24*x25*x26*x36*x46^3 - 
    x24^2*x25*x26*x36*x46^3 - x24^2*x25^2*x26*x36*x46^3 + 
    x24^3*x25^2*x26*x36*x46^3 + x36^2*x46^3 - x13*x36^2*x46^3 - 
    x24*x36^2*x46^3 - 2*x24*x25*x26*x36^2*x46^3 + 
    2*x24^2*x25*x26*x36^2*x46^3 + x13*x24^2*x25*x26*x36^2*x46^3 + 
    x24^2*x25^2*x26^2*x36^2*x46^3 - x24^3*x25^2*x26^2*x36^2*x46^3 + 
    x35*x36^2*x46^3 - x13*x35*x36^2*x46^3 - x24*x25*x35*x36^2*x46^3 - 
    2*x24*x25*x26*x35*x36^2*x46^3 + 2*x24^2*x25^2*x26*x35*x36^2*x46^3 + 
    x13*x24^2*x25^2*x26*x35*x36^2*x46^3 + x24^2*x25^2*x26^2*x35*x36^2*x46^3 - 
    x24^3*x25^3*x26^2*x35*x36^2*x46^3 - x35*x36^3*x46^3 + 
    x13*x35*x36^3*x46^3 + 3*x24*x25*x26*x35*x36^3*x46^3 - 
    3*x24^2*x25^2*x26^2*x35*x36^3*x46^3 - x13*x24^2*x25^2*x26^2*x35*x36^3*
     x46^3 + x24^3*x25^3*x26^3*x35*x36^3*x46^3)/(sqrtG12^3*x13*x24*x36)}, 
 {-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + x24*x25^2*x35 + 
     x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + x13*x25*x35^2*x36 + x46 - 
     x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 2*x13*x36*x46 - 
     x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 2*x35*x36*x46 + 
     x13*x35*x36*x46 + x25*x35*x36*x46 + x13*x25*x35*x36*x46 + 
     x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + x24*x25*x26*x35*x36*x46 - 
     2*x24*x25^2*x26*x35*x36*x46 + x13*x35*x36^2*x46 + 
     x13*x25*x26*x35*x36^2*x46 - x13*x25*x35^2*x36^2*x46 - 
     x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + x13*x36*x46^2 + 
     x24*x36*x46^2 + x25*x26*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
     x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - x25*x26*x35*x36^2*x46^2 - 
     x13*x25*x26*x35*x36^2*x46^2 - x24*x25*x26*x35*x36^2*x46^2 + 
     x24*x25^2*x26^2*x35*x36^2*x46^2 + x13*x25*x26*x35^2*x36^3*x46^2)/
    (x15*x25*(1 - 2*x24 + x24^2 - 2*x13*x35*x36 - 2*x13*x24*x35*x36 + 
      x13^2*x35^2*x36^2)*x46)), 
  -((1 - 2*x24 + x24^2 - x25 - x15*x25 + x24*x25 + 3*x15*x24*x25 + 
     x24^2*x25 - 3*x15*x24^2*x25 - x24^3*x25 + x15*x24^3*x25 + x15*x25^2 + 
     x24*x25^2 - 3*x15*x24*x25^2 - 2*x24^2*x25^2 + 3*x15*x24^2*x25^2 + 
     x24^3*x25^2 - x15*x24^3*x25^2 - x35 + x24*x35 + x25*x35 + x15*x25*x35 + 
     x24*x25*x35 - 2*x15*x24*x25*x35 - 2*x24^2*x25*x35 + x15*x24^2*x25*x35 - 
     x15*x25^2*x35 - 2*x24*x25^2*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 + 
     x15*x24^2*x25^2*x35 + x24^3*x25^2*x35 - x15*x24^3*x25^2*x35 + 
     x15*x24*x25^3*x35 + x24^2*x25^3*x35 - 2*x15*x24^2*x25^3*x35 - 
     x24^3*x25^3*x35 + x15*x24^3*x25^3*x35 - 2*x13*x36 + x13*x24*x36 + 
     x13*x24^2*x36 + x13*x25*x36 + x13*x15*x25*x36 + x13*x24*x25*x36 - 
     2*x13*x15*x24*x25*x36 - 2*x13*x24^2*x25*x36 + x13*x15*x24^2*x25*x36 + 
     x13*x35*x36 + x13*x24*x35*x36 + x13*x25*x35*x36 + x13*x15*x25*x35*x36 - 
     6*x13*x24*x25*x35*x36 + 2*x13*x15*x24*x25*x35*x36 + 
     x13*x24^2*x25*x35*x36 - 3*x13*x15*x24^2*x25*x35*x36 - 
     3*x13*x15*x25^2*x35*x36 + x13*x24*x25^2*x35*x36 + 
     2*x13*x15*x24*x25^2*x35*x36 + x13*x24^2*x25^2*x35*x36 + 
     x13*x15*x24^2*x25^2*x35*x36 + x13*x35^2*x36 - 2*x13*x25*x35^2*x36 - 
     2*x13*x15*x25*x35^2*x36 + x13*x24*x25*x35^2*x36 - 
     2*x13*x15*x24*x25*x35^2*x36 + 3*x13*x15*x25^2*x35^2*x36 + 
     x13*x24*x25^2*x35^2*x36 + 2*x13*x15*x24*x25^2*x35^2*x36 - 
     2*x13*x24^2*x25^2*x35^2*x36 + 3*x13*x15*x24^2*x25^2*x35^2*x36 - 
     2*x13*x15*x24*x25^3*x35^2*x36 + x13*x24^2*x25^3*x35^2*x36 - 
     2*x13*x15*x24^2*x25^3*x35^2*x36 + x13^2*x36^2 + x13^2*x24*x36^2 + 
     x13^2*x35*x36^2 - 2*x13^2*x24*x35*x36^2 - 2*x13^2*x25*x35*x36^2 - 
     2*x13^2*x15*x25*x35*x36^2 + x13^2*x24*x25*x35*x36^2 - 
     2*x13^2*x15*x24*x25*x35*x36^2 - 2*x13^2*x35^2*x36^2 + 
     x13^2*x25*x35^2*x36^2 + x13^2*x15*x25*x35^2*x36^2 + 
     x13^2*x24*x25*x35^2*x36^2 + 3*x13^2*x15*x24*x25*x35^2*x36^2 + 
     3*x13^2*x15*x25^2*x35^2*x36^2 - 2*x13^2*x24*x25^2*x35^2*x36^2 + 
     x13^2*x15*x24*x25^2*x35^2*x36^2 + x13^2*x25*x35^3*x36^2 + 
     x13^2*x15*x25*x35^3*x36^2 - 3*x13^2*x15*x25^2*x35^3*x36^2 + 
     x13^2*x24*x25^2*x35^3*x36^2 - 3*x13^2*x15*x24*x25^2*x35^3*x36^2 + 
     x13^2*x15*x24*x25^3*x35^3*x36^2 - x13^3*x35*x36^3 + x13^3*x35^2*x36^3 + 
     x13^3*x25*x35^2*x36^3 + x13^3*x15*x25*x35^2*x36^3 - 
     x13^3*x25*x35^3*x36^3 - x13^3*x15*x25*x35^3*x36^3 - 
     x13^3*x15*x25^2*x35^3*x36^3 + x13^3*x15*x25^2*x35^4*x36^3 - x46 + 
     2*x24*x46 - x24^2*x46 + x25*x46 - x24*x25*x46 - x24^2*x25*x46 + 
     x24^3*x25*x46 - x24*x25^2*x46 + 2*x24^2*x25^2*x46 - x24^3*x25^2*x46 - 
     2*x36*x46 + 4*x13*x36*x46 + 4*x24*x36*x46 - 2*x13*x24*x36*x46 - 
     2*x24^2*x36*x46 - 2*x13*x24^2*x36*x46 + x25*x36*x46 - 
     2*x13*x25*x36*x46 - x24*x25*x36*x46 - 2*x13*x24*x25*x36*x46 - 
     x24^2*x25*x36*x46 + 4*x13*x24^2*x25*x36*x46 + x24^3*x25*x36*x46 + 
     x25*x26*x36*x46 - x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 + 
     x24^3*x25*x26*x36*x46 - 2*x24*x25^2*x26*x36*x46 + 
     4*x24^2*x25^2*x26*x36*x46 - 2*x24^3*x25^2*x26*x36*x46 + 3*x35*x36*x46 - 
     x13*x35*x36*x46 - 3*x24*x35*x36*x46 - x13*x24*x35*x36*x46 - 
     2*x25*x35*x36*x46 - x13*x25*x35*x36*x46 - 2*x24*x25*x35*x36*x46 + 
     6*x13*x24*x25*x35*x36*x46 + 4*x24^2*x25*x35*x36*x46 - 
     x13*x24^2*x25*x35*x36*x46 + 2*x24*x25^2*x35*x36*x46 - 
     x13*x24*x25^2*x35*x36*x46 - x24^2*x25^2*x35*x36*x46 - 
     x13*x24^2*x25^2*x35*x36*x46 - x24^3*x25^2*x35*x36*x46 - 
     x25*x26*x35*x36*x46 - x24*x25*x26*x35*x36*x46 + 
     2*x24^2*x25*x26*x35*x36*x46 + 4*x24*x25^2*x26*x35*x36*x46 - 
     2*x24^2*x25^2*x26*x35*x36*x46 - 2*x24^3*x25^2*x26*x35*x36*x46 - 
     3*x24^2*x25^3*x26*x35*x36*x46 + 3*x24^3*x25^3*x26*x35*x36*x46 + 
     2*x13*x36^2*x46 - 3*x13^2*x36^2*x46 - x13*x24*x36^2*x46 - 
     3*x13^2*x24*x36^2*x46 - x13*x24^2*x36^2*x46 - x13*x25*x26*x36^2*x46 - 
     x13*x24*x25*x26*x36^2*x46 + 2*x13*x24^2*x25*x26*x36^2*x46 - 
     2*x13*x35*x36^2*x46 - 2*x13^2*x35*x36^2*x46 - 2*x13*x24*x35*x36^2*x46 + 
     4*x13^2*x24*x35*x36^2*x46 - x13*x25*x35*x36^2*x46 + 
     4*x13^2*x25*x35*x36^2*x46 + 6*x13*x24*x25*x35*x36^2*x46 - 
     2*x13^2*x24*x25*x35*x36^2*x46 - x13*x24^2*x25*x35*x36^2*x46 - 
     x13*x25*x26*x35*x36^2*x46 + 6*x13*x24*x25*x26*x35*x36^2*x46 - 
     x13*x24^2*x25*x26*x35*x36^2*x46 - 2*x13*x24*x25^2*x26*x35*x36^2*x46 - 
     2*x13*x24^2*x25^2*x26*x35*x36^2*x46 - 3*x13*x35^2*x36^2*x46 + 
     2*x13^2*x35^2*x36^2*x46 + 4*x13*x25*x35^2*x36^2*x46 - 
     x13^2*x25*x35^2*x36^2*x46 - 2*x13*x24*x25*x35^2*x36^2*x46 - 
     x13^2*x24*x25*x35^2*x36^2*x46 - x13*x24*x25^2*x35^2*x36^2*x46 + 
     2*x13^2*x24*x25^2*x35^2*x36^2*x46 + 2*x13*x24^2*x25^2*x35^2*x36^2*x46 + 
     2*x13*x25*x26*x35^2*x36^2*x46 - x13*x24*x25*x26*x35^2*x36^2*x46 - 
     2*x13*x24*x25^2*x26*x35^2*x36^2*x46 + 4*x13*x24^2*x25^2*x26*x35^2*x36^2*
      x46 - 3*x13*x24^2*x25^3*x26*x35^2*x36^2*x46 - x13^2*x35*x36^3*x46 + 
     3*x13^3*x35*x36^3*x46 + 2*x13^2*x24*x35*x36^3*x46 + 
     2*x13^2*x25*x26*x35*x36^3*x46 - x13^2*x24*x25*x26*x35*x36^3*x46 + 
     4*x13^2*x35^2*x36^3*x46 - 2*x13^3*x35^2*x36^3*x46 - 
     x13^2*x25*x35^2*x36^3*x46 - 2*x13^3*x25*x35^2*x36^3*x46 - 
     x13^2*x24*x25*x35^2*x36^3*x46 - x13^2*x25*x26*x35^2*x36^3*x46 - 
     x13^2*x24*x25*x26*x35^2*x36^3*x46 + 4*x13^2*x24*x25^2*x26*x35^2*x36^3*
      x46 - 2*x13^2*x25*x35^3*x36^3*x46 + x13^3*x25*x35^3*x36^3*x46 - 
     x13^2*x24*x25^2*x35^3*x36^3*x46 - x13^2*x25*x26*x35^3*x36^3*x46 - 
     2*x13^2*x24*x25^2*x26*x35^3*x36^3*x46 - x13^3*x35^2*x36^4*x46 - 
     x13^3*x25*x26*x35^2*x36^4*x46 + x13^3*x25*x35^3*x36^4*x46 + 
     x13^3*x25*x26*x35^3*x36^4*x46 + 2*x36*x46^2 - 2*x13*x36*x46^2 - 
     4*x24*x36*x46^2 + x13*x24*x36*x46^2 + 2*x24^2*x36*x46^2 + 
     x13*x24^2*x36*x46^2 - x25*x36*x46^2 + x13*x25*x36*x46^2 + 
     x15*x25*x36*x46^2 - x13*x15*x25*x36*x46^2 + x24*x25*x36*x46^2 + 
     x13*x24*x25*x36*x46^2 - 3*x15*x24*x25*x36*x46^2 + 
     2*x13*x15*x24*x25*x36*x46^2 + x24^2*x25*x36*x46^2 - 
     2*x13*x24^2*x25*x36*x46^2 + 3*x15*x24^2*x25*x36*x46^2 - 
     x13*x15*x24^2*x25*x36*x46^2 - x24^3*x25*x36*x46^2 - 
     x15*x24^3*x25*x36*x46^2 - x25*x26*x36*x46^2 + x24*x25*x26*x36*x46^2 + 
     x24^2*x25*x26*x36*x46^2 - x24^3*x25*x26*x36*x46^2 - 
     x15*x25^2*x26*x36*x46^2 + 2*x24*x25^2*x26*x36*x46^2 + 
     3*x15*x24*x25^2*x26*x36*x46^2 - 4*x24^2*x25^2*x26*x36*x46^2 - 
     3*x15*x24^2*x25^2*x26*x36*x46^2 + 2*x24^3*x25^2*x26*x36*x46^2 + 
     x15*x24^3*x25^2*x26*x36*x46^2 + x36^2*x46^2 - 4*x13*x36^2*x46^2 + 
     3*x13^2*x36^2*x46^2 - 2*x24*x36^2*x46^2 + 2*x13*x24*x36^2*x46^2 + 
     3*x13^2*x24*x36^2*x46^2 + x24^2*x36^2*x46^2 + 2*x13*x24^2*x36^2*x46^2 - 
     x25*x26*x36^2*x46^2 + 2*x13*x25*x26*x36^2*x46^2 + 
     x24*x25*x26*x36^2*x46^2 + 2*x13*x24*x25*x26*x36^2*x46^2 + 
     x24^2*x25*x26*x36^2*x46^2 - 4*x13*x24^2*x25*x26*x36^2*x46^2 - 
     x24^3*x25*x26*x36^2*x46^2 + x24*x25^2*x26^2*x36^2*x46^2 - 
     2*x24^2*x25^2*x26^2*x36^2*x46^2 + x24^3*x25^2*x26^2*x36^2*x46^2 - 
     3*x35*x36^2*x46^2 + 2*x13*x35*x36^2*x46^2 + x13^2*x35*x36^2*x46^2 + 
     3*x24*x35*x36^2*x46^2 + 2*x13*x24*x35*x36^2*x46^2 - 
     2*x13^2*x24*x35*x36^2*x46^2 + x25*x35*x36^2*x46^2 + 
     x13*x25*x35*x36^2*x46^2 - 2*x13^2*x25*x35*x36^2*x46^2 - 
     x15*x25*x35*x36^2*x46^2 - x13*x15*x25*x35*x36^2*x46^2 + 
     2*x13^2*x15*x25*x35*x36^2*x46^2 + x24*x25*x35*x36^2*x46^2 - 
     6*x13*x24*x25*x35*x36^2*x46^2 + x13^2*x24*x25*x35*x36^2*x46^2 + 
     2*x15*x24*x25*x35*x36^2*x46^2 - 2*x13*x15*x24*x25*x35*x36^2*x46^2 + 
     2*x13^2*x15*x24*x25*x35*x36^2*x46^2 - 2*x24^2*x25*x35*x36^2*x46^2 + 
     x13*x24^2*x25*x35*x36^2*x46^2 - x15*x24^2*x25*x35*x36^2*x46^2 + 
     3*x13*x15*x24^2*x25*x35*x36^2*x46^2 + 2*x25*x26*x35*x36^2*x46^2 + 
     x13*x25*x26*x35*x36^2*x46^2 + 2*x24*x25*x26*x35*x36^2*x46^2 - 
     6*x13*x24*x25*x26*x35*x36^2*x46^2 - 4*x24^2*x25*x26*x35*x36^2*x46^2 + 
     x13*x24^2*x25*x26*x35*x36^2*x46^2 + x15*x25^2*x26*x35*x36^2*x46^2 + 
     3*x13*x15*x25^2*x26*x35*x36^2*x46^2 - 4*x24*x25^2*x26*x35*x36^2*x46^2 + 
     2*x13*x24*x25^2*x26*x35*x36^2*x46^2 - x15*x24*x25^2*x26*x35*x36^2*
      x46^2 - 2*x13*x15*x24*x25^2*x26*x35*x36^2*x46^2 + 
     2*x24^2*x25^2*x26*x35*x36^2*x46^2 + 2*x13*x24^2*x25^2*x26*x35*x36^2*
      x46^2 - x15*x24^2*x25^2*x26*x35*x36^2*x46^2 - 
     x13*x15*x24^2*x25^2*x26*x35*x36^2*x46^2 + 2*x24^3*x25^2*x26*x35*x36^2*
      x46^2 + x15*x24^3*x25^2*x26*x35*x36^2*x46^2 - 
     2*x24*x25^2*x26^2*x35*x36^2*x46^2 + x24^2*x25^2*x26^2*x35*x36^2*x46^2 + 
     x24^3*x25^2*x26^2*x35*x36^2*x46^2 - x15*x24*x25^3*x26^2*x35*x36^2*
      x46^2 + 3*x24^2*x25^3*x26^2*x35*x36^2*x46^2 + 
     2*x15*x24^2*x25^3*x26^2*x35*x36^2*x46^2 - 3*x24^3*x25^3*x26^2*x35*x36^2*
      x46^2 - x15*x24^3*x25^3*x26^2*x35*x36^2*x46^2 + x13*x35*x36^3*x46^2 + 
     2*x13^2*x35*x36^3*x46^2 - 3*x13^3*x35*x36^3*x46^2 + 
     x13*x24*x35*x36^3*x46^2 - 4*x13^2*x24*x35*x36^3*x46^2 + 
     x13*x25*x26*x35*x36^3*x46^2 - 4*x13^2*x25*x26*x35*x36^3*x46^2 - 
     6*x13*x24*x25*x26*x35*x36^3*x46^2 + 2*x13^2*x24*x25*x26*x35*x36^3*
      x46^2 + x13*x24^2*x25*x26*x35*x36^3*x46^2 + x13*x24*x25^2*x26^2*x35*
      x36^3*x46^2 + x13*x24^2*x25^2*x26^2*x35*x36^3*x46^2 + 
     3*x13*x35^2*x36^3*x46^2 - 4*x13^2*x35^2*x36^3*x46^2 + 
     x13^3*x35^2*x36^3*x46^2 - 2*x13*x25*x35^2*x36^3*x46^2 + 
     x13^2*x25*x35^2*x36^3*x46^2 + x13^3*x25*x35^2*x36^3*x46^2 + 
     2*x13*x15*x25*x35^2*x36^3*x46^2 - x13^2*x15*x25*x35^2*x36^3*x46^2 - 
     x13^3*x15*x25*x35^2*x36^3*x46^2 + x13*x24*x25*x35^2*x36^3*x46^2 + 
     x13^2*x24*x25*x35^2*x36^3*x46^2 + 2*x13*x15*x24*x25*x35^2*x36^3*x46^2 - 
     3*x13^2*x15*x24*x25*x35^2*x36^3*x46^2 - 4*x13*x25*x26*x35^2*x36^3*
      x46^2 + x13^2*x25*x26*x35^2*x36^3*x46^2 + 2*x13*x24*x25*x26*x35^2*x36^3*
      x46^2 + x13^2*x24*x25*x26*x35^2*x36^3*x46^2 - 
     3*x13*x15*x25^2*x26*x35^2*x36^3*x46^2 - 3*x13^2*x15*x25^2*x26*x35^2*
      x36^3*x46^2 + 2*x13*x24*x25^2*x26*x35^2*x36^3*x46^2 - 
     4*x13^2*x24*x25^2*x26*x35^2*x36^3*x46^2 - 2*x13*x15*x24*x25^2*x26*x35^2*
      x36^3*x46^2 - x13^2*x15*x24*x25^2*x26*x35^2*x36^3*x46^2 - 
     4*x13*x24^2*x25^2*x26*x35^2*x36^3*x46^2 - 3*x13*x15*x24^2*x25^2*x26*
      x35^2*x36^3*x46^2 + x13*x24*x25^2*x26^2*x35^2*x36^3*x46^2 - 
     2*x13*x24^2*x25^2*x26^2*x35^2*x36^3*x46^2 + 2*x13*x15*x24*x25^3*x26^2*
      x35^2*x36^3*x46^2 + 3*x13*x24^2*x25^3*x26^2*x35^2*x36^3*x46^2 + 
     2*x13*x15*x24^2*x25^3*x26^2*x35^2*x36^3*x46^2 - 
     2*x13^2*x35^2*x36^4*x46^2 + 2*x13^3*x35^2*x36^4*x46^2 + 
     x13^2*x25*x26*x35^2*x36^4*x46^2 + 2*x13^3*x25*x26*x35^2*x36^4*x46^2 + 
     x13^2*x24*x25*x26*x35^2*x36^4*x46^2 - 2*x13^2*x24*x25^2*x26^2*x35^2*
      x36^4*x46^2 + x13^2*x25*x35^3*x36^4*x46^2 - x13^3*x25*x35^3*x36^4*
      x46^2 - x13^2*x15*x25*x35^3*x36^4*x46^2 + x13^3*x15*x25*x35^3*x36^4*
      x46^2 + 2*x13^2*x25*x26*x35^3*x36^4*x46^2 - x13^3*x25*x26*x35^3*x36^4*
      x46^2 + 3*x13^2*x15*x25^2*x26*x35^3*x36^4*x46^2 + 
     x13^3*x15*x25^2*x26*x35^3*x36^4*x46^2 + 2*x13^2*x24*x25^2*x26*x35^3*
      x36^4*x46^2 + 3*x13^2*x15*x24*x25^2*x26*x35^3*x36^4*x46^2 + 
     x13^2*x24*x25^2*x26^2*x35^3*x36^4*x46^2 - x13^2*x15*x24*x25^3*x26^2*
      x35^3*x36^4*x46^2 - x13^3*x25*x26*x35^3*x36^5*x46^2 - 
     x13^3*x15*x25^2*x26*x35^4*x36^5*x46^2 - x36^2*x46^3 + 
     2*x13*x36^2*x46^3 - x13^2*x36^2*x46^3 + 2*x24*x36^2*x46^3 - 
     x13*x24*x36^2*x46^3 - x13^2*x24*x36^2*x46^3 - x24^2*x36^2*x46^3 - 
     x13*x24^2*x36^2*x46^3 + x25*x26*x36^2*x46^3 - x13*x25*x26*x36^2*x46^3 - 
     x24*x25*x26*x36^2*x46^3 - x13*x24*x25*x26*x36^2*x46^3 - 
     x24^2*x25*x26*x36^2*x46^3 + 2*x13*x24^2*x25*x26*x36^2*x46^3 + 
     x24^3*x25*x26*x36^2*x46^3 - x24*x25^2*x26^2*x36^2*x46^3 + 
     2*x24^2*x25^2*x26^2*x36^2*x46^3 - x24^3*x25^2*x26^2*x36^2*x46^3 + 
     x35*x36^3*x46^3 - x13*x35*x36^3*x46^3 - x13^2*x35*x36^3*x46^3 + 
     x13^3*x35*x36^3*x46^3 - x24*x35*x36^3*x46^3 - x13*x24*x35*x36^3*x46^3 + 
     2*x13^2*x24*x35*x36^3*x46^3 - x25*x26*x35*x36^3*x46^3 - 
     x13*x25*x26*x35*x36^3*x46^3 + 2*x13^2*x25*x26*x35*x36^3*x46^3 - 
     x24*x25*x26*x35*x36^3*x46^3 + 6*x13*x24*x25*x26*x35*x36^3*x46^3 - 
     x13^2*x24*x25*x26*x35*x36^3*x46^3 + 2*x24^2*x25*x26*x35*x36^3*x46^3 - 
     x13*x24^2*x25*x26*x35*x36^3*x46^3 + 2*x24*x25^2*x26^2*x35*x36^3*x46^3 - 
     x13*x24*x25^2*x26^2*x35*x36^3*x46^3 - x24^2*x25^2*x26^2*x35*x36^3*
      x46^3 - x13*x24^2*x25^2*x26^2*x35*x36^3*x46^3 - 
     x24^3*x25^2*x26^2*x35*x36^3*x46^3 - x24^2*x25^3*x26^3*x35*x36^3*x46^3 + 
     x24^3*x25^3*x26^3*x35*x36^3*x46^3 - x13*x35^2*x36^4*x46^3 + 
     2*x13^2*x35^2*x36^4*x46^3 - x13^3*x35^2*x36^4*x46^3 + 
     2*x13*x25*x26*x35^2*x36^4*x46^3 - x13^2*x25*x26*x35^2*x36^4*x46^3 - 
     x13^3*x25*x26*x35^2*x36^4*x46^3 - x13*x24*x25*x26*x35^2*x36^4*x46^3 - 
     x13^2*x24*x25*x26*x35^2*x36^4*x46^3 - x13*x24*x25^2*x26^2*x35^2*x36^4*
      x46^3 + 2*x13^2*x24*x25^2*x26^2*x35^2*x36^4*x46^3 + 
     2*x13*x24^2*x25^2*x26^2*x35^2*x36^4*x46^3 - x13*x24^2*x25^3*x26^3*x35^2*
      x36^4*x46^3 - x13^2*x25*x26*x35^3*x36^5*x46^3 + 
     x13^3*x25*x26*x35^3*x36^5*x46^3 - x13^2*x24*x25^2*x26^2*x35^3*x36^5*
      x46^3)/(sqrtG56^3*x15*x25*x46))}, 
 {-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
     x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
     x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
     x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
     x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
     x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
     x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
     x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
     2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
     x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
     x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
     x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
     x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
     x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
     x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
     x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
    (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
      x13^2*x36^2)*x46)), -((x15^2*x25 - x15^2*x24*x25 - x15^2*x25^2 - 
     x15^3*x25^2 - x15^2*x24*x25^2 + 2*x15^3*x24*x25^2 + 
     2*x15^2*x24^2*x25^2 - x15^3*x24^2*x25^2 + x15^3*x25^3 + 
     2*x15^2*x24*x25^3 - x15^3*x24*x25^3 - x15^2*x24^2*x25^3 - 
     x15^3*x24^2*x25^3 - x15^2*x24^3*x25^3 + x15^3*x24^3*x25^3 - 
     x15^3*x24*x25^4 - x15^2*x24^2*x25^4 + 2*x15^3*x24^2*x25^4 + 
     x15^2*x24^3*x25^4 - x15^3*x24^3*x25^4 - x15^2*x25*x35 + 
     x15^2*x25^2*x35 + x15^3*x25^2*x35 + 3*x15^2*x24*x25^2*x35 - 
     x15^3*x24*x25^2*x35 - x15^3*x25^3*x35 - 3*x15^2*x24*x25^3*x35 - 
     x15^3*x24*x25^3*x35 - 3*x15^2*x24^2*x25^3*x35 + 
     2*x15^3*x24^2*x25^3*x35 + 2*x15^3*x24*x25^4*x35 + 
     3*x15^2*x24^2*x25^4*x35 - x15^3*x24^2*x25^4*x35 + 
     x15^2*x24^3*x25^4*x35 - x15^3*x24^3*x25^4*x35 - x15^3*x24^2*x25^5*x35 - 
     x15^2*x24^3*x25^5*x35 + x15^3*x24^3*x25^5*x35 - 3*x13*x15^2*x25*x36 + 
     2*x13*x15^2*x24*x25*x36 + 2*x13*x15^2*x25^2*x36 + 
     2*x13*x15^3*x25^2*x36 - 2*x13*x15^2*x24*x25^2*x36 - 
     x13*x15^3*x24*x25^2*x36 + 2*x13*x15^2*x24^2*x25^2*x36 - 
     x13*x15^3*x24^2*x25^2*x36 - x13*x15^3*x25^3*x36 + 
     2*x13*x15^2*x24*x25^3*x36 - x13*x15^3*x24*x25^3*x36 - 
     3*x13*x15^2*x24^2*x25^3*x36 + 2*x13*x15^3*x24^2*x25^3*x36 + 
     3*x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 - 
     x13*x15^3*x25^2*x35*x36 - 2*x13*x15^2*x24*x25^2*x35*x36 - 
     x13*x15^3*x24*x25^2*x35*x36 - x13*x15^3*x25^3*x35*x36 - 
     2*x13*x15^2*x24*x25^3*x35*x36 + 6*x13*x15^3*x24*x25^3*x35*x36 - 
     x13*x15^2*x24^2*x25^3*x35*x36 - x13*x15^3*x24^2*x25^3*x35*x36 - 
     x13*x15^3*x24*x25^4*x35*x36 + 3*x13*x15^2*x24^2*x25^4*x35*x36 - 
     x13*x15^3*x24^2*x25^4*x35*x36 - x13*x15^2*x25^2*x35^2*x36 - 
     x13*x15^3*x25^2*x35^2*x36 + 2*x13*x15^3*x25^3*x35^2*x36 + 
     2*x13*x15^2*x24*x25^3*x35^2*x36 - x13*x15^3*x24*x25^3*x35^2*x36 - 
     x13*x15^3*x24*x25^4*x35^2*x36 - x13*x15^2*x24^2*x25^4*x35^2*x36 + 
     2*x13*x15^3*x24^2*x25^4*x35^2*x36 - x13*x15^3*x24^2*x25^5*x35^2*x36 + 
     3*x13^2*x15^2*x25*x36^2 - x13^2*x15^2*x24*x25*x36^2 - 
     x13^2*x15^2*x25^2*x36^2 - x13^2*x15^3*x25^2*x36^2 + 
     3*x13^2*x15^2*x24*x25^2*x36^2 - x13^2*x15^3*x24*x25^2*x36^2 - 
     3*x13^2*x15^2*x25*x35*x36^2 - x13^2*x15^2*x25^2*x35*x36^2 - 
     x13^2*x15^3*x25^2*x35*x36^2 - x13^2*x15^2*x24*x25^2*x35*x36^2 + 
     2*x13^2*x15^3*x24*x25^2*x35*x36^2 + 2*x13^2*x15^3*x25^3*x35*x36^2 - 
     3*x13^2*x15^2*x24*x25^3*x35*x36^2 - x13^2*x15^3*x24*x25^3*x35*x36^2 + 
     2*x13^2*x15^2*x25^2*x35^2*x36^2 + 2*x13^2*x15^3*x25^2*x35^2*x36^2 - 
     x13^2*x15^3*x25^3*x35^2*x36^2 + 2*x13^2*x15^2*x24*x25^3*x35^2*x36^2 - 
     x13^2*x15^3*x24*x25^3*x35^2*x36^2 + 2*x13^2*x15^3*x24*x25^4*x35^2*
      x36^2 - x13^2*x15^3*x25^3*x35^3*x36^2 - x13^2*x15^3*x24*x25^4*x35^3*
      x36^2 - x13^3*x15^2*x25*x36^3 + x13^3*x15^2*x25*x35*x36^3 + 
     x13^3*x15^2*x25^2*x35*x36^3 + x13^3*x15^3*x25^2*x35*x36^3 - 
     x13^3*x15^2*x25^2*x35^2*x36^3 - x13^3*x15^3*x25^2*x35^2*x36^3 - 
     x13^3*x15^3*x25^3*x35^2*x36^3 + x13^3*x15^3*x25^3*x35^3*x36^3 - 
     x15^2*x25*x46 + x15^2*x24*x25*x46 + x15^2*x25^2*x46 + 
     x15^2*x24*x25^2*x46 - 2*x15^2*x24^2*x25^2*x46 - 2*x15^2*x24*x25^3*x46 + 
     x15^2*x24^2*x25^3*x46 + x15^2*x24^3*x25^3*x46 + x15^2*x24^2*x25^4*x46 - 
     x15^2*x24^3*x25^4*x46 + 2*x15^2*x25*x36*x46 + x13*x15^2*x25*x36*x46 - 
     2*x15^2*x24*x25*x36*x46 + x13*x15^2*x24*x25*x36*x46 - 
     3*x15^2*x25^2*x36*x46 + x13*x15^2*x25^2*x36*x46 + 
     2*x15^2*x24*x25^2*x36*x46 - 6*x13*x15^2*x24*x25^2*x36*x46 + 
     x15^2*x24^2*x25^2*x36*x46 + x13*x15^2*x24^2*x25^2*x36*x46 + 
     3*x15^2*x24*x25^3*x36*x46 + x13*x15^2*x24*x25^3*x36*x46 - 
     4*x15^2*x24^2*x25^3*x36*x46 + x13*x15^2*x24^2*x25^3*x36*x46 + 
     x15^2*x24^3*x25^3*x36*x46 + x15^2*x25^2*x26*x36*x46 - 
     4*x15^2*x24*x25^2*x26*x36*x46 + 3*x15^2*x24^2*x25^2*x26*x36*x46 + 
     x15^2*x24*x25^3*x26*x36*x46 + 2*x15^2*x24^2*x25^3*x26*x36*x46 - 
     3*x15^2*x24^3*x25^3*x26*x36*x46 - 2*x15^2*x24^2*x25^4*x26*x36*x46 + 
     2*x15^2*x24^3*x25^4*x26*x36*x46 - x15^2*x25*x35*x36*x46 + 
     2*x13*x15^2*x25*x35*x36*x46 + 2*x15^2*x25^2*x35*x36*x46 - 
     4*x13*x15^2*x25^2*x35*x36*x46 + x15^2*x24*x25^2*x35*x36*x46 + 
     2*x13*x15^2*x24*x25^2*x35*x36*x46 - 4*x15^2*x24*x25^3*x35*x36*x46 + 
     2*x13*x15^2*x24*x25^3*x35*x36*x46 + x15^2*x24^2*x25^3*x35*x36*x46 - 
     4*x13*x15^2*x24^2*x25^3*x35*x36*x46 + 2*x15^2*x24^2*x25^4*x35*x36*x46 + 
     2*x13*x15^2*x24^2*x25^4*x35*x36*x46 - x15^2*x24^3*x25^4*x35*x36*x46 - 
     x15^2*x25^2*x26*x35*x36*x46 + 2*x15^2*x24*x25^2*x26*x35*x36*x46 + 
     x15^2*x24*x25^3*x26*x35*x36*x46 - 4*x15^2*x24^2*x25^3*x26*x35*x36*x46 + 
     x15^2*x24^2*x25^4*x26*x35*x36*x46 + 2*x15^2*x24^3*x25^4*x26*x35*x36*
      x46 - x15^2*x24^3*x25^5*x26*x35*x36*x46 - 4*x13*x15^2*x25*x36^2*x46 + 
     x13^2*x15^2*x25*x36^2*x46 + x13*x15^2*x24*x25*x36^2*x46 - 
     2*x13^2*x15^2*x24*x25*x36^2*x46 + 3*x13*x15^2*x25^2*x36^2*x46 - 
     2*x13^2*x15^2*x25^2*x36^2*x46 + 2*x13*x15^2*x24*x25^2*x36^2*x46 + 
     x13^2*x15^2*x24*x25^2*x36^2*x46 - 2*x13*x15^2*x24^2*x25^2*x36^2*x46 - 
     2*x13*x15^2*x25^2*x26*x36^2*x46 + 2*x13*x15^2*x24*x25^2*x26*x36^2*x46 + 
     3*x13*x15^2*x24^2*x25^2*x26*x36^2*x46 + x13*x15^2*x24*x25^3*x26*x36^2*
      x46 - 4*x13*x15^2*x24^2*x25^3*x26*x36^2*x46 + 
     x13*x15^2*x25*x35*x36^2*x46 - 4*x13^2*x15^2*x25*x35*x36^2*x46 + 
     2*x13*x15^2*x25^2*x35*x36^2*x46 + 2*x13^2*x15^2*x25^2*x35*x36^2*x46 - 
     6*x13*x15^2*x24*x25^2*x35*x36^2*x46 + 2*x13^2*x15^2*x24*x25^2*x35*x36^2*
      x46 + 2*x13*x15^2*x24*x25^3*x35*x36^2*x46 - 4*x13^2*x15^2*x24*x25^3*x35*
      x36^2*x46 + x13*x15^2*x24^2*x25^3*x35*x36^2*x46 + 
     x13*x15^2*x25^2*x26*x35*x36^2*x46 + 2*x13*x15^2*x24*x25^2*x26*x35*x36^2*
      x46 - 6*x13*x15^2*x24*x25^3*x26*x35*x36^2*x46 + 
     2*x13*x15^2*x24^2*x25^3*x26*x35*x36^2*x46 + x13*x15^2*x24^2*x25^4*x26*
      x35*x36^2*x46 - 2*x13*x15^2*x25^2*x35^2*x36^2*x46 + 
     3*x13^2*x15^2*x25^2*x35^2*x36^2*x46 + x13*x15^2*x24*x25^3*x35^2*x36^2*
      x46 + 3*x13^2*x15^2*x24*x25^3*x35^2*x36^2*x46 + 
     x13*x15^2*x24^2*x25^4*x35^2*x36^2*x46 + x13*x15^2*x25^2*x26*x35^2*x36^2*
      x46 + x13*x15^2*x24*x25^3*x26*x35^2*x36^2*x46 - 
     2*x13*x15^2*x24^2*x25^4*x26*x35^2*x36^2*x46 + 2*x13^2*x15^2*x25*x36^3*
      x46 - x13^3*x15^2*x25*x36^3*x46 + x13^2*x15^2*x24*x25*x36^3*x46 + 
     x13^2*x15^2*x25^2*x26*x36^3*x46 + 2*x13^2*x15^2*x24*x25^2*x26*x36^3*
      x46 + x13^2*x15^2*x25*x35*x36^3*x46 + 2*x13^3*x15^2*x25*x35*x36^3*x46 - 
     4*x13^2*x15^2*x25^2*x35*x36^3*x46 + 2*x13^3*x15^2*x25^2*x35*x36^3*x46 + 
     x13^2*x15^2*x24*x25^2*x35*x36^3*x46 + x13^2*x15^2*x25^2*x26*x35*x36^3*
      x46 - 4*x13^2*x15^2*x24*x25^2*x26*x35*x36^3*x46 + 
     x13^2*x15^2*x24*x25^3*x26*x35*x36^3*x46 + x13^2*x15^2*x25^2*x35^2*x36^3*
      x46 - 3*x13^3*x15^2*x25^2*x35^2*x36^3*x46 - 2*x13^2*x15^2*x24*x25^3*
      x35^2*x36^3*x46 - 2*x13^2*x15^2*x25^2*x26*x35^2*x36^3*x46 + 
     x13^2*x15^2*x24*x25^3*x26*x35^2*x36^3*x46 - x13^3*x15^2*x25*x35*x36^4*
      x46 - x13^3*x15^2*x25^2*x26*x35*x36^4*x46 + x13^3*x15^2*x25^2*x35^2*
      x36^4*x46 + x13^3*x15^2*x25^2*x26*x35^2*x36^4*x46 - x36*x46^2 + 
     x13*x36*x46^2 + x15*x36*x46^2 - x13*x15*x36*x46^2 - 
     2*x15*x25*x36*x46^2 + 2*x13*x15*x25*x36*x46^2 + 3*x24*x25*x36*x46^2 - 
     2*x13*x24*x25*x36*x46^2 - x15*x24*x25*x36*x46^2 - 
     x13*x15*x24*x25*x36*x46^2 + 4*x15*x24*x25^2*x36*x46^2 - 
     x13*x15*x24*x25^2*x36*x46^2 - 3*x24^2*x25^2*x36*x46^2 + 
     x13*x24^2*x25^2*x36*x46^2 - x15*x24^2*x25^2*x36*x46^2 + 
     2*x13*x15*x24^2*x25^2*x36*x46^2 - 2*x15*x24^2*x25^3*x36*x46^2 - 
     x13*x15*x24^2*x25^3*x36*x46^2 + x24^3*x25^3*x36*x46^2 + 
     x15*x24^3*x25^3*x36*x46^2 + x26*x36*x46^2 + x15*x25*x26*x36*x46^2 - 
     3*x24*x25*x26*x36*x46^2 - 2*x15*x24*x25*x26*x36*x46^2 - 
     x15*x24*x25^2*x26*x36*x46^2 + 3*x24^2*x25^2*x26*x36*x46^2 + 
     4*x15*x24^2*x25^2*x26*x36*x46^2 - x15*x24^2*x25^3*x26*x36*x46^2 - 
     x24^3*x25^3*x26*x36*x46^2 - 2*x15*x24^3*x25^3*x26*x36*x46^2 + 
     x15*x24^3*x25^4*x26*x36*x46^2 + x36^2*x46^2 + x13*x36^2*x46^2 - 
     2*x13^2*x36^2*x46^2 - x15*x36^2*x46^2 - x13*x15*x36^2*x46^2 + 
     2*x13^2*x15*x36^2*x46^2 + 3*x15*x25*x36^2*x46^2 - 
     2*x13*x15*x25*x36^2*x46^2 - x13^2*x15*x25*x36^2*x46^2 - 
     2*x24*x25*x36^2*x46^2 + 2*x13*x24*x25*x36^2*x46^2 - 
     2*x13^2*x24*x25*x36^2*x46^2 - x15*x24*x25*x36^2*x46^2 + 
     6*x13*x15*x24*x25*x36^2*x46^2 - x13^2*x15*x24*x25*x36^2*x46^2 - 
     3*x15*x24*x25^2*x36^2*x46^2 - 2*x13*x15*x24*x25^2*x36^2*x46^2 + 
     2*x13^2*x15*x24*x25^2*x36^2*x46^2 + x24^2*x25^2*x36^2*x46^2 - 
     3*x13*x24^2*x25^2*x36^2*x46^2 + 2*x15*x24^2*x25^2*x36^2*x46^2 - 
     x13*x15*x24^2*x25^2*x36^2*x46^2 - x26*x36^2*x46^2 - 
     3*x13*x26*x36^2*x46^2 - 2*x15*x25*x26*x36^2*x46^2 - 
     x13*x15*x25*x26*x36^2*x46^2 + x24*x25*x26*x36^2*x46^2 + 
     2*x13*x24*x25*x26*x36^2*x46^2 + 4*x15*x24*x25*x26*x36^2*x46^2 - 
     2*x13*x15*x24*x25*x26*x36^2*x46^2 - 2*x15*x24*x25^2*x26*x36^2*x46^2 + 
     6*x13*x15*x24*x25^2*x26*x36^2*x46^2 + x24^2*x25^2*x26*x36^2*x46^2 + 
     x13*x24^2*x25^2*x26*x36^2*x46^2 - 2*x15*x24^2*x25^2*x26*x36^2*x46^2 - 
     2*x13*x15*x24^2*x25^2*x26*x36^2*x46^2 + 4*x15*x24^2*x25^3*x26*x36^2*
      x46^2 - x13*x15*x24^2*x25^3*x26*x36^2*x46^2 - 
     x24^3*x25^3*x26*x36^2*x46^2 - 2*x15*x24^3*x25^3*x26*x36^2*x46^2 + 
     x24*x25*x26^2*x36^2*x46^2 + 2*x15*x24*x25^2*x26^2*x36^2*x46^2 - 
     2*x24^2*x25^2*x26^2*x36^2*x46^2 - 3*x15*x24^2*x25^2*x26^2*x36^2*x46^2 - 
     x15*x24^2*x25^3*x26^2*x36^2*x46^2 + x24^3*x25^3*x26^2*x36^2*x46^2 + 
     3*x15*x24^3*x25^3*x26^2*x36^2*x46^2 - x15*x24^3*x25^4*x26^2*x36^2*
      x46^2 - x15*x25*x35*x36^2*x46^2 + 4*x13*x15*x25*x35*x36^2*x46^2 - 
     3*x13^2*x15*x25*x35*x36^2*x46^2 + 2*x15*x24*x25^2*x35*x36^2*x46^2 - 
     2*x13*x15*x24*x25^2*x35*x36^2*x46^2 - 3*x13^2*x15*x24*x25^2*x35*x36^2*
      x46^2 - x15*x24^2*x25^3*x35*x36^2*x46^2 - 2*x13*x15*x24^2*x25^3*x35*
      x36^2*x46^2 + x15*x25*x26*x35*x36^2*x46^2 - 2*x13*x15*x25*x26*x35*x36^2*
      x46^2 - x15*x24*x25^2*x26*x35*x36^2*x46^2 - 2*x13*x15*x24*x25^2*x26*x35*
      x36^2*x46^2 - x15*x24^2*x25^3*x26*x35*x36^2*x46^2 + 
     4*x13*x15*x24^2*x25^3*x26*x35*x36^2*x46^2 + x15*x24^3*x25^4*x26*x35*
      x36^2*x46^2 - x15*x24*x25^2*x26^2*x35*x36^2*x46^2 + 
     2*x15*x24^2*x25^3*x26^2*x35*x36^2*x46^2 - x15*x24^3*x25^4*x26^2*x35*
      x36^2*x46^2 - 2*x13*x36^3*x46^2 + x13^2*x36^3*x46^2 + 
     x13^3*x36^3*x46^2 + 2*x13*x15*x36^3*x46^2 - x13^2*x15*x36^3*x46^2 - 
     x13^3*x15*x36^3*x46^2 - 3*x13*x15*x25*x36^3*x46^2 + 
     4*x13^2*x15*x25*x36^3*x46^2 - x13^3*x15*x25*x36^3*x46^2 - 
     2*x13*x24*x25*x36^3*x46^2 + 3*x13^2*x24*x25*x36^3*x46^2 - 
     x13*x15*x24*x25*x36^3*x46^2 - x13^2*x15*x24*x25*x36^3*x46^2 + 
     3*x13*x26*x36^3*x46^2 + 3*x13^2*x26*x36^3*x46^2 + 
     4*x13*x15*x25*x26*x36^3*x46^2 - x13^2*x15*x25*x26*x36^3*x46^2 + 
     2*x13*x24*x25*x26*x36^3*x46^2 + x13^2*x24*x25*x26*x36^3*x46^2 - 
     2*x13*x15*x24*x25*x26*x36^3*x46^2 + 4*x13^2*x15*x24*x25*x26*x36^3*
      x46^2 - 2*x13*x15*x24*x25^2*x26*x36^3*x46^2 - 
     x13^2*x15*x24*x25^2*x26*x36^3*x46^2 + 3*x13*x24^2*x25^2*x26*x36^3*
      x46^2 + 4*x13*x15*x24^2*x25^2*x26*x36^3*x46^2 - 
     2*x13*x24*x25*x26^2*x36^3*x46^2 - x13*x15*x24*x25^2*x26^2*x36^3*x46^2 - 
     2*x13*x24^2*x25^2*x26^2*x36^3*x46^2 - 3*x13*x15*x24^2*x25^2*x26^2*x36^3*
      x46^2 + 2*x13*x15*x24^2*x25^3*x26^2*x36^3*x46^2 - 
     x13*x15*x25*x35*x36^3*x46^2 - 2*x13^2*x15*x25*x35*x36^3*x46^2 + 
     3*x13^3*x15*x25*x35*x36^3*x46^2 - x13*x15*x24*x25^2*x35*x36^3*x46^2 + 
     4*x13^2*x15*x24*x25^2*x35*x36^3*x46^2 - x13*x15*x25*x26*x35*x36^3*
      x46^2 + 4*x13^2*x15*x25*x26*x35*x36^3*x46^2 + 
     6*x13*x15*x24*x25^2*x26*x35*x36^3*x46^2 - 2*x13^2*x15*x24*x25^2*x26*x35*
      x36^3*x46^2 - x13*x15*x24^2*x25^3*x26*x35*x36^3*x46^2 - 
     x13*x15*x24*x25^2*x26^2*x35*x36^3*x46^2 - x13*x15*x24^2*x25^3*x26^2*x35*
      x36^3*x46^2 + x13^2*x36^4*x46^2 - x13^3*x36^4*x46^2 - 
     x13^2*x15*x36^4*x46^2 + x13^3*x15*x36^4*x46^2 - 
     3*x13^2*x26*x36^4*x46^2 - x13^3*x26*x36^4*x46^2 - 
     2*x13^2*x15*x25*x26*x36^4*x46^2 + x13^3*x15*x25*x26*x36^4*x46^2 - 
     3*x13^2*x24*x25*x26*x36^4*x46^2 - 2*x13^2*x15*x24*x25*x26*x36^4*x46^2 + 
     x13^2*x24*x25*x26^2*x36^4*x46^2 - x13^2*x15*x24*x25^2*x26^2*x36^4*
      x46^2 + 2*x13^2*x15*x25*x35*x36^4*x46^2 - 2*x13^3*x15*x25*x35*x36^4*
      x46^2 - x13^2*x15*x25*x26*x35*x36^4*x46^2 - 2*x13^3*x15*x25*x26*x35*
      x36^4*x46^2 - x13^2*x15*x24*x25^2*x26*x35*x36^4*x46^2 + 
     2*x13^2*x15*x24*x25^2*x26^2*x35*x36^4*x46^2 + x13^3*x26*x36^5*x46^2 + 
     x13^3*x15*x25*x26*x35*x36^5*x46^2 + x36^2*x46^3 - 2*x13*x36^2*x46^3 + 
     x13^2*x36^2*x46^3 - 2*x24*x25*x36^2*x46^3 + x13*x24*x25*x36^2*x46^3 + 
     x13^2*x24*x25*x36^2*x46^3 + x24^2*x25^2*x36^2*x46^3 + 
     x13*x24^2*x25^2*x36^2*x46^3 - x26*x36^2*x46^3 + x13*x26*x36^2*x46^3 + 
     x24*x25*x26*x36^2*x46^3 + x13*x24*x25*x26*x36^2*x46^3 + 
     x24^2*x25^2*x26*x36^2*x46^3 - 2*x13*x24^2*x25^2*x26*x36^2*x46^3 - 
     x24^3*x25^3*x26*x36^2*x46^3 + x24*x25*x26^2*x36^2*x46^3 - 
     2*x24^2*x25^2*x26^2*x36^2*x46^3 + x24^3*x25^3*x26^2*x36^2*x46^3 - 
     x36^3*x46^3 + x13*x36^3*x46^3 + x13^2*x36^3*x46^3 - x13^3*x36^3*x46^3 + 
     x24*x25*x36^3*x46^3 + x13*x24*x25*x36^3*x46^3 - 
     2*x13^2*x24*x25*x36^3*x46^3 + x26*x36^3*x46^3 + x13*x26*x36^3*x46^3 - 
     2*x13^2*x26*x36^3*x46^3 + x24*x25*x26*x36^3*x46^3 - 
     6*x13*x24*x25*x26*x36^3*x46^3 + x13^2*x24*x25*x26*x36^3*x46^3 - 
     2*x24^2*x25^2*x26*x36^3*x46^3 + x13*x24^2*x25^2*x26*x36^3*x46^3 - 
     2*x24*x25*x26^2*x36^3*x46^3 + x13*x24*x25*x26^2*x36^3*x46^3 + 
     x24^2*x25^2*x26^2*x36^3*x46^3 + x13*x24^2*x25^2*x26^2*x36^3*x46^3 + 
     x24^3*x25^3*x26^2*x36^3*x46^3 + x24^2*x25^2*x26^3*x36^3*x46^3 - 
     x24^3*x25^3*x26^3*x36^3*x46^3 + x13*x36^4*x46^3 - 2*x13^2*x36^4*x46^3 + 
     x13^3*x36^4*x46^3 - 2*x13*x26*x36^4*x46^3 + x13^2*x26*x36^4*x46^3 + 
     x13^3*x26*x36^4*x46^3 + x13*x24*x25*x26*x36^4*x46^3 + 
     x13^2*x24*x25*x26*x36^4*x46^3 + x13*x24*x25*x26^2*x36^4*x46^3 - 
     2*x13^2*x24*x25*x26^2*x36^4*x46^3 - 2*x13*x24^2*x25^2*x26^2*x36^4*
      x46^3 + x13*x24^2*x25^2*x26^3*x36^4*x46^3 + x13^2*x26*x36^5*x46^3 - 
     x13^3*x26*x36^5*x46^3 + x13^2*x24*x25*x26^2*x36^5*x46^3)/
    (sqrtG46^3*x15*x46))}, 
 {-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
     x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
     2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
     x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
     x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
     x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
     x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
     x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
     x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
     x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
     x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
     x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
     x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
      x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
      x24^2*x25^2*x26^2)*x36*x46)), 
  -((-1 + 2*x13 - x13^2 + x15 - 2*x13*x15 + x13^2*x15 + 2*x15*x25 - 
     4*x13*x15*x25 + 2*x13^2*x15*x25 - 2*x15^2*x25 + 4*x13*x15^2*x25 - 
     2*x13^2*x15^2*x25 + 2*x24*x25 - x13*x24*x25 - x13^2*x24*x25 - 
     4*x15*x24*x25 + 2*x13*x15*x24*x25 + 2*x13^2*x15*x24*x25 + 
     2*x15^2*x24*x25 - x13*x15^2*x24*x25 - x13^2*x15^2*x24*x25 - 
     x15^2*x25^2 + 2*x13*x15^2*x25^2 - x13^2*x15^2*x25^2 + x15^3*x25^2 - 
     2*x13*x15^3*x25^2 + x13^2*x15^3*x25^2 - 2*x15*x24*x25^2 + 
     x13*x15*x24*x25^2 + x13^2*x15*x24*x25^2 + 4*x15^2*x24*x25^2 - 
     2*x13*x15^2*x24*x25^2 - 2*x13^2*x15^2*x24*x25^2 - 2*x15^3*x24*x25^2 + 
     x13*x15^3*x24*x25^2 + x13^2*x15^3*x24*x25^2 - x24^2*x25^2 - 
     x13*x24^2*x25^2 + 3*x15*x24^2*x25^2 + 3*x13*x15*x24^2*x25^2 - 
     3*x15^2*x24^2*x25^2 - 3*x13*x15^2*x24^2*x25^2 + x15^3*x24^2*x25^2 + 
     x13*x15^3*x24^2*x25^2 + x26 - x13*x26 - 3*x15*x25*x26 + 
     3*x13*x15*x25*x26 - x24*x25*x26 - x13*x24*x25*x26 + x15*x24*x25*x26 + 
     x13*x15*x24*x25*x26 + 3*x15^2*x25^2*x26 - 3*x13*x15^2*x25^2*x26 + 
     2*x15*x24*x25^2*x26 + 2*x13*x15*x24*x25^2*x26 - 2*x15^2*x24*x25^2*x26 - 
     2*x13*x15^2*x24*x25^2*x26 - x24^2*x25^2*x26 + 2*x13*x24^2*x25^2*x26 + 
     2*x15*x24^2*x25^2*x26 - 4*x13*x15*x24^2*x25^2*x26 - 
     x15^2*x24^2*x25^2*x26 + 2*x13*x15^2*x24^2*x25^2*x26 - x15^3*x25^3*x26 + 
     x13*x15^3*x25^3*x26 - x15^2*x24*x25^3*x26 - x13*x15^2*x24*x25^3*x26 + 
     x15^3*x24*x25^3*x26 + x13*x15^3*x24*x25^3*x26 + x15*x24^2*x25^3*x26 - 
     2*x13*x15*x24^2*x25^3*x26 - 2*x15^2*x24^2*x25^3*x26 + 
     4*x13*x15^2*x24^2*x25^3*x26 + x15^3*x24^2*x25^3*x26 - 
     2*x13*x15^3*x24^2*x25^3*x26 + x24^3*x25^3*x26 - 3*x15*x24^3*x25^3*x26 + 
     3*x15^2*x24^3*x25^3*x26 - x15^3*x24^3*x25^3*x26 - x24*x25*x26^2 + 
     3*x15*x24*x25^2*x26^2 + 2*x24^2*x25^2*x26^2 - 2*x15*x24^2*x25^2*x26^2 - 
     3*x15^2*x24*x25^3*x26^2 - 4*x15*x24^2*x25^3*x26^2 + 
     4*x15^2*x24^2*x25^3*x26^2 - x24^3*x25^3*x26^2 + 
     2*x15*x24^3*x25^3*x26^2 - x15^2*x24^3*x25^3*x26^2 + 
     x15^3*x24*x25^4*x26^2 + 2*x15^2*x24^2*x25^4*x26^2 - 
     2*x15^3*x24^2*x25^4*x26^2 + x15*x24^3*x25^4*x26^2 - 
     2*x15^2*x24^3*x25^4*x26^2 + x15^3*x24^3*x25^4*x26^2 + x36 - x13*x36 - 
     x13^2*x36 + x13^3*x36 - x15*x36 + x13*x15*x36 + x13^2*x15*x36 - 
     x13^3*x15*x36 - x15*x25*x36 + x13*x15*x25*x36 + x13^2*x15*x25*x36 - 
     x13^3*x15*x25*x36 + x15^2*x25*x36 - x13*x15^2*x25*x36 - 
     x13^2*x15^2*x25*x36 + x13^3*x15^2*x25*x36 - x24*x25*x36 - 
     x13*x24*x25*x36 + 2*x13^2*x24*x25*x36 + 2*x15*x24*x25*x36 + 
     2*x13*x15*x24*x25*x36 - 4*x13^2*x15*x24*x25*x36 - x15^2*x24*x25*x36 - 
     x13*x15^2*x24*x25*x36 + 2*x13^2*x15^2*x24*x25*x36 - x26*x36 - 
     x13*x26*x36 + 2*x13^2*x26*x36 + 2*x15*x25*x26*x36 + 
     2*x13*x15*x25*x26*x36 - 4*x13^2*x15*x25*x26*x36 - x24*x25*x26*x36 + 
     6*x13*x24*x25*x26*x36 - x13^2*x24*x25*x26*x36 + x15*x24*x25*x26*x36 - 
     6*x13*x15*x24*x25*x26*x36 + x13^2*x15*x24*x25*x26*x36 - 
     x15^2*x25^2*x26*x36 - x13*x15^2*x25^2*x26*x36 + 
     2*x13^2*x15^2*x25^2*x26*x36 + x15*x24*x25^2*x26*x36 - 
     6*x13*x15*x24*x25^2*x26*x36 + x13^2*x15*x24*x25^2*x26*x36 - 
     x15^2*x24*x25^2*x26*x36 + 6*x13*x15^2*x24*x25^2*x26*x36 - 
     x13^2*x15^2*x24*x25^2*x26*x36 + 2*x24^2*x25^2*x26*x36 - 
     x13*x24^2*x25^2*x26*x36 - 4*x15*x24^2*x25^2*x26*x36 + 
     2*x13*x15*x24^2*x25^2*x26*x36 + 2*x15^2*x24^2*x25^2*x26*x36 - 
     x13*x15^2*x24^2*x25^2*x26*x36 + 2*x24*x25*x26^2*x36 - 
     x13*x24*x25*x26^2*x36 - 4*x15*x24*x25^2*x26^2*x36 + 
     2*x13*x15*x24*x25^2*x26^2*x36 - x24^2*x25^2*x26^2*x36 - 
     x13*x24^2*x25^2*x26^2*x36 + x15*x24^2*x25^2*x26^2*x36 + 
     x13*x15*x24^2*x25^2*x26^2*x36 + 2*x15^2*x24*x25^3*x26^2*x36 - 
     x13*x15^2*x24*x25^3*x26^2*x36 + x15*x24^2*x25^3*x26^2*x36 + 
     x13*x15*x24^2*x25^3*x26^2*x36 - x15^2*x24^2*x25^3*x26^2*x36 - 
     x13*x15^2*x24^2*x25^3*x26^2*x36 - x24^3*x25^3*x26^2*x36 + 
     2*x15*x24^3*x25^3*x26^2*x36 - x15^2*x24^3*x25^3*x26^2*x36 - 
     x24^2*x25^2*x26^3*x36 + 2*x15*x24^2*x25^3*x26^3*x36 + 
     x24^3*x25^3*x26^3*x36 - x15*x24^3*x25^3*x26^3*x36 - 
     x15^2*x24^2*x25^4*x26^3*x36 - x15*x24^3*x25^4*x26^3*x36 + 
     x15^2*x24^3*x25^4*x26^3*x36 - x15*x25*x35*x36 + x13*x15*x25*x35*x36 + 
     x13^2*x15*x25*x35*x36 - x13^3*x15*x25*x35*x36 + x15^2*x25*x35*x36 - 
     x13*x15^2*x25*x35*x36 - x13^2*x15^2*x25*x35*x36 + 
     x13^3*x15^2*x25*x35*x36 + x15^2*x25^2*x35*x36 - 
     x13*x15^2*x25^2*x35*x36 - x13^2*x15^2*x25^2*x35*x36 + 
     x13^3*x15^2*x25^2*x35*x36 - x15^3*x25^2*x35*x36 + 
     x13*x15^3*x25^2*x35*x36 + x13^2*x15^3*x25^2*x35*x36 - 
     x13^3*x15^3*x25^2*x35*x36 + x15*x24*x25^2*x35*x36 + 
     x13*x15*x24*x25^2*x35*x36 - 2*x13^2*x15*x24*x25^2*x35*x36 - 
     2*x15^2*x24*x25^2*x35*x36 - 2*x13*x15^2*x24*x25^2*x35*x36 + 
     4*x13^2*x15^2*x24*x25^2*x35*x36 + x15^3*x24*x25^2*x35*x36 + 
     x13*x15^3*x24*x25^2*x35*x36 - 2*x13^2*x15^3*x24*x25^2*x35*x36 + 
     x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
     2*x13^2*x15*x25*x26*x35*x36 - 2*x15^2*x25^2*x26*x35*x36 - 
     2*x13*x15^2*x25^2*x26*x35*x36 + 4*x13^2*x15^2*x25^2*x26*x35*x36 + 
     x15*x24*x25^2*x26*x35*x36 - 6*x13*x15*x24*x25^2*x26*x35*x36 + 
     x13^2*x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 + 
     6*x13*x15^2*x24*x25^2*x26*x35*x36 - x13^2*x15^2*x24*x25^2*x26*x35*x36 + 
     x15^3*x25^3*x26*x35*x36 + x13*x15^3*x25^3*x26*x35*x36 - 
     2*x13^2*x15^3*x25^3*x26*x35*x36 - x15^2*x24*x25^3*x26*x35*x36 + 
     6*x13*x15^2*x24*x25^3*x26*x35*x36 - x13^2*x15^2*x24*x25^3*x26*x35*x36 + 
     x15^3*x24*x25^3*x26*x35*x36 - 6*x13*x15^3*x24*x25^3*x26*x35*x36 + 
     x13^2*x15^3*x24*x25^3*x26*x35*x36 - 2*x15*x24^2*x25^3*x26*x35*x36 + 
     x13*x15*x24^2*x25^3*x26*x35*x36 + 4*x15^2*x24^2*x25^3*x26*x35*x36 - 
     2*x13*x15^2*x24^2*x25^3*x26*x35*x36 - 2*x15^3*x24^2*x25^3*x26*x35*x36 + 
     x13*x15^3*x24^2*x25^3*x26*x35*x36 - 2*x15*x24*x25^2*x26^2*x35*x36 + 
     x13*x15*x24*x25^2*x26^2*x35*x36 + 4*x15^2*x24*x25^3*x26^2*x35*x36 - 
     2*x13*x15^2*x24*x25^3*x26^2*x35*x36 + x15*x24^2*x25^3*x26^2*x35*x36 + 
     x13*x15*x24^2*x25^3*x26^2*x35*x36 - x15^2*x24^2*x25^3*x26^2*x35*x36 - 
     x13*x15^2*x24^2*x25^3*x26^2*x35*x36 - 2*x15^3*x24*x25^4*x26^2*x35*x36 + 
     x13*x15^3*x24*x25^4*x26^2*x35*x36 - x15^2*x24^2*x25^4*x26^2*x35*x36 - 
     x13*x15^2*x24^2*x25^4*x26^2*x35*x36 + x15^3*x24^2*x25^4*x26^2*x35*x36 + 
     x13*x15^3*x24^2*x25^4*x26^2*x35*x36 + x15*x24^3*x25^4*x26^2*x35*x36 - 
     2*x15^2*x24^3*x25^4*x26^2*x35*x36 + x15^3*x24^3*x25^4*x26^2*x35*x36 + 
     x15*x24^2*x25^3*x26^3*x35*x36 - 2*x15^2*x24^2*x25^4*x26^3*x35*x36 - 
     x15*x24^3*x25^4*x26^3*x35*x36 + x15^2*x24^3*x25^4*x26^3*x35*x36 + 
     x15^3*x24^2*x25^5*x26^3*x35*x36 + x15^2*x24^3*x25^5*x26^3*x35*x36 - 
     x15^3*x24^3*x25^5*x26^3*x35*x36 - x13*x36^2 + 2*x13^2*x36^2 - 
     x13^3*x36^2 + x13*x15*x36^2 - 2*x13^2*x15*x36^2 + x13^3*x15*x36^2 + 
     2*x13*x26*x36^2 - x13^2*x26*x36^2 - x13^3*x26*x36^2 - 
     2*x13*x15*x25*x26*x36^2 + x13^2*x15*x25*x26*x36^2 + 
     x13^3*x15*x25*x26*x36^2 - x13*x24*x25*x26*x36^2 - 
     x13^2*x24*x25*x26*x36^2 + x13*x15*x24*x25*x26*x36^2 + 
     x13^2*x15*x24*x25*x26*x36^2 - x13*x24*x25*x26^2*x36^2 + 
     2*x13^2*x24*x25*x26^2*x36^2 + x13*x15*x24*x25^2*x26^2*x36^2 - 
     2*x13^2*x15*x24*x25^2*x26^2*x36^2 + 2*x13*x24^2*x25^2*x26^2*x36^2 - 
     2*x13*x15*x24^2*x25^2*x26^2*x36^2 - x13*x24^2*x25^2*x26^3*x36^2 + 
     x13*x15*x24^2*x25^3*x26^3*x36^2 + 2*x13*x15*x25*x35*x36^2 - 
     4*x13^2*x15*x25*x35*x36^2 + 2*x13^3*x15*x25*x35*x36^2 - 
     2*x13*x15^2*x25*x35*x36^2 + 4*x13^2*x15^2*x25*x35*x36^2 - 
     2*x13^3*x15^2*x25*x35*x36^2 - 4*x13*x15*x25*x26*x35*x36^2 + 
     2*x13^2*x15*x25*x26*x35*x36^2 + 2*x13^3*x15*x25*x26*x35*x36^2 + 
     4*x13*x15^2*x25^2*x26*x35*x36^2 - 2*x13^2*x15^2*x25^2*x26*x35*x36^2 - 
     2*x13^3*x15^2*x25^2*x26*x35*x36^2 + 2*x13*x15*x24*x25^2*x26*x35*x36^2 + 
     2*x13^2*x15*x24*x25^2*x26*x35*x36^2 - 2*x13*x15^2*x24*x25^2*x26*x35*
      x36^2 - 2*x13^2*x15^2*x24*x25^2*x26*x35*x36^2 + 
     2*x13*x15*x24*x25^2*x26^2*x35*x36^2 - 4*x13^2*x15*x24*x25^2*x26^2*x35*
      x36^2 - 2*x13*x15^2*x24*x25^3*x26^2*x35*x36^2 + 
     4*x13^2*x15^2*x24*x25^3*x26^2*x35*x36^2 - 4*x13*x15*x24^2*x25^3*x26^2*
      x35*x36^2 + 4*x13*x15^2*x24^2*x25^3*x26^2*x35*x36^2 + 
     2*x13*x15*x24^2*x25^3*x26^3*x35*x36^2 - 2*x13*x15^2*x24^2*x25^4*x26^3*
      x35*x36^2 - x13*x15^2*x25^2*x35^2*x36^2 + 2*x13^2*x15^2*x25^2*x35^2*
      x36^2 - x13^3*x15^2*x25^2*x35^2*x36^2 + x13*x15^3*x25^2*x35^2*x36^2 - 
     2*x13^2*x15^3*x25^2*x35^2*x36^2 + x13^3*x15^3*x25^2*x35^2*x36^2 + 
     2*x13*x15^2*x25^2*x26*x35^2*x36^2 - x13^2*x15^2*x25^2*x26*x35^2*x36^2 - 
     x13^3*x15^2*x25^2*x26*x35^2*x36^2 - 2*x13*x15^3*x25^3*x26*x35^2*x36^2 + 
     x13^2*x15^3*x25^3*x26*x35^2*x36^2 + x13^3*x15^3*x25^3*x26*x35^2*x36^2 - 
     x13*x15^2*x24*x25^3*x26*x35^2*x36^2 - x13^2*x15^2*x24*x25^3*x26*x35^2*
      x36^2 + x13*x15^3*x24*x25^3*x26*x35^2*x36^2 + 
     x13^2*x15^3*x24*x25^3*x26*x35^2*x36^2 - x13*x15^2*x24*x25^3*x26^2*x35^2*
      x36^2 + 2*x13^2*x15^2*x24*x25^3*x26^2*x35^2*x36^2 + 
     x13*x15^3*x24*x25^4*x26^2*x35^2*x36^2 - 2*x13^2*x15^3*x24*x25^4*x26^2*
      x35^2*x36^2 + 2*x13*x15^2*x24^2*x25^4*x26^2*x35^2*x36^2 - 
     2*x13*x15^3*x24^2*x25^4*x26^2*x35^2*x36^2 - x13*x15^2*x24^2*x25^4*x26^3*
      x35^2*x36^2 + x13*x15^3*x24^2*x25^5*x26^3*x35^2*x36^2 - 
     x13^2*x26*x36^3 + x13^3*x26*x36^3 - x13^2*x24*x25*x26^2*x36^3 + 
     3*x13^2*x15*x25*x26*x35*x36^3 - 3*x13^3*x15*x25*x26*x35*x36^3 + 
     3*x13^2*x15*x24*x25^2*x26^2*x35*x36^3 - 3*x13^2*x15^2*x25^2*x26*x35^2*
      x36^3 + 3*x13^3*x15^2*x25^2*x26*x35^2*x36^3 - 
     3*x13^2*x15^2*x24*x25^3*x26^2*x35^2*x36^3 + x13^2*x15^3*x25^3*x26*x35^3*
      x36^3 - x13^3*x15^3*x25^3*x26*x35^3*x36^3 + x13^2*x15^3*x24*x25^4*x26^2*
      x35^3*x36^3 + x36*x46 - 3*x13*x36*x46 + 3*x13^2*x36*x46 - 
     x13^3*x36*x46 - x15^2*x25*x36*x46 + 3*x13*x15^2*x25*x36*x46 - 
     3*x13^2*x15^2*x25*x36*x46 + x13^3*x15^2*x25*x36*x46 - x24*x25*x36*x46 + 
     2*x13*x24*x25*x36*x46 - x13^2*x24*x25*x36*x46 + x15^2*x24*x25*x36*x46 - 
     2*x13*x15^2*x24*x25*x36*x46 + x13^2*x15^2*x24*x25*x36*x46 - 
     x26*x36*x46 + 2*x13*x26*x36*x46 - x13^2*x26*x36*x46 - 
     x24*x25*x26*x36*x46 - 2*x13*x24*x25*x26*x36*x46 + 
     3*x13^2*x24*x25*x26*x36*x46 + x15^2*x25^2*x26*x36*x46 - 
     2*x13*x15^2*x25^2*x26*x36*x46 + x13^2*x15^2*x25^2*x26*x36*x46 + 
     x15^2*x24*x25^2*x26*x36*x46 + 2*x13*x15^2*x24*x25^2*x26*x36*x46 - 
     3*x13^2*x15^2*x24*x25^2*x26*x36*x46 + 2*x24^2*x25^2*x26*x36*x46 + 
     2*x13*x24^2*x25^2*x26*x36*x46 - 2*x15^2*x24^2*x25^2*x26*x36*x46 - 
     2*x13*x15^2*x24^2*x25^2*x26*x36*x46 + 2*x24*x25*x26^2*x36*x46 + 
     2*x13*x24*x25*x26^2*x36*x46 - x24^2*x25^2*x26^2*x36*x46 - 
     3*x13*x24^2*x25^2*x26^2*x36*x46 - 2*x15^2*x24*x25^3*x26^2*x36*x46 - 
     2*x13*x15^2*x24*x25^3*x26^2*x36*x46 + x15^2*x24^2*x25^3*x26^2*x36*x46 + 
     3*x13*x15^2*x24^2*x25^3*x26^2*x36*x46 - x24^3*x25^3*x26^2*x36*x46 + 
     x15^2*x24^3*x25^3*x26^2*x36*x46 - x24^2*x25^2*x26^3*x36*x46 + 
     x24^3*x25^3*x26^3*x36*x46 + x15^2*x24^2*x25^4*x26^3*x36*x46 - 
     x15^2*x24^3*x25^4*x26^3*x36*x46 - x36^2*x46 + 3*x13*x36^2*x46 - 
     3*x13^2*x36^2*x46 + x13^3*x36^2*x46 + x26*x36^2*x46 - 
     x13*x26*x36^2*x46 - x13^2*x26*x36^2*x46 + x13^3*x26*x36^2*x46 + 
     3*x24*x25*x26*x36^2*x46 - 2*x13*x24*x25*x26*x36^2*x46 - 
     x13^2*x24*x25*x26*x36^2*x46 - 3*x24*x25*x26^2*x36^2*x46 - 
     2*x13*x24*x25*x26^2*x36^2*x46 - 3*x13^2*x24*x25*x26^2*x36^2*x46 - 
     3*x24^2*x25^2*x26^2*x36^2*x46 - x13*x24^2*x25^2*x26^2*x36^2*x46 + 
     3*x24^2*x25^2*x26^3*x36^2*x46 + 3*x13*x24^2*x25^2*x26^3*x36^2*x46 + 
     x24^3*x25^3*x26^3*x36^2*x46 - x24^3*x25^3*x26^4*x36^2*x46 + 
     x15^2*x25*x35*x36^2*x46 - 3*x13*x15^2*x25*x35*x36^2*x46 + 
     3*x13^2*x15^2*x25*x35*x36^2*x46 - x13^3*x15^2*x25*x35*x36^2*x46 - 
     x15^2*x25^2*x26*x35*x36^2*x46 + x13*x15^2*x25^2*x26*x35*x36^2*x46 + 
     x13^2*x15^2*x25^2*x26*x35*x36^2*x46 - x13^3*x15^2*x25^2*x26*x35*x36^2*
      x46 - 3*x15^2*x24*x25^2*x26*x35*x36^2*x46 + 2*x13*x15^2*x24*x25^2*x26*
      x35*x36^2*x46 + x13^2*x15^2*x24*x25^2*x26*x35*x36^2*x46 + 
     3*x15^2*x24*x25^3*x26^2*x35*x36^2*x46 + 2*x13*x15^2*x24*x25^3*x26^2*x35*
      x36^2*x46 + 3*x13^2*x15^2*x24*x25^3*x26^2*x35*x36^2*x46 + 
     3*x15^2*x24^2*x25^3*x26^2*x35*x36^2*x46 + x13*x15^2*x24^2*x25^3*x26^2*
      x35*x36^2*x46 - 3*x15^2*x24^2*x25^4*x26^3*x35*x36^2*x46 - 
     3*x13*x15^2*x24^2*x25^4*x26^3*x35*x36^2*x46 - x15^2*x24^3*x25^4*x26^3*
      x35*x36^2*x46 + x15^2*x24^3*x25^5*x26^4*x35*x36^2*x46 - 
     x13*x26*x36^3*x46 + 2*x13^2*x26*x36^3*x46 - x13^3*x26*x36^3*x46 + 
     2*x13*x24*x25*x26^2*x36^3*x46 + 2*x13^2*x24*x25*x26^2*x36^3*x46 - 
     x13*x24^2*x25^2*x26^3*x36^3*x46 + x13*x15^2*x25^2*x26*x35^2*x36^3*x46 - 
     2*x13^2*x15^2*x25^2*x26*x35^2*x36^3*x46 + x13^3*x15^2*x25^2*x26*x35^2*
      x36^3*x46 - 2*x13*x15^2*x24*x25^3*x26^2*x35^2*x36^3*x46 - 
     2*x13^2*x15^2*x24*x25^3*x26^2*x35^2*x36^3*x46 + 
     x13*x15^2*x24^2*x25^4*x26^3*x35^2*x36^3*x46)/(sqrtG45^3*x15*x36*x46))}, 
 {x14, ellipticP}}


(* Here we provide the symbol of the 12-point double box (without the tau contribution) *)

dbSymbol=-Tensor[Log[x13], Log[x15], Log[x26], w[0]] - 
 Tensor[Log[x13], Log[x15], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
    (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] + Tensor[Log[x13], Log[x15], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x13], Log[x15], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x13], Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
    (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - Tensor[Log[x13], Log[x25], Log[x26], w[0]]/
  2 - Tensor[Log[x13], Log[x25], 
   Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x13], Log[x25], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x13], Log[x25], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x13], Log[x26], Log[x25], w[0]]/
  2 - Tensor[Log[x13], Log[x26], 
   Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[x26], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[x26], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x13], Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  w[0]] - Tensor[Log[x13], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], w[0]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG45 + x13 + x13*x14*x15 - x13^2*x14*x15 + x26 + 
      x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - x24*x25*x26^2 - 
      2*x13*x26*x36)/(-1 - sqrtG34*sqrtG45 + x13 + x13*x14*x15 - 
      x13^2*x14*x15 + x26 + x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - 
      x24*x25*x26^2 - 2*x13*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)/(-1 - sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)/(-1 - sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG23*sqrtG34 + x15 + x13*x14*x15 - x13*x14*x15^2 + x26 + 
      x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + x13*x14*x15*x26*x36*x46 - 
      x26^2*x36*x46)/(-1 - sqrtG23*sqrtG34 + x15 + x13*x14*x15 - 
      x13*x14*x15^2 + x26 + x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + 
      x13*x14*x15*x26*x36*x46 - x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)/
    (1 - ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
    (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  w[0]] + Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], w[0]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG35*sqrtG45 + x13 + x13*x14 - x13^2*x14 + x25*x26 + 
      x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - x24*x25^2*x26^2 - 
      2*x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG45 + x13 + x13*x14 - 
      x13^2*x14 + x25*x26 + x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - 
      x24*x25^2*x26^2 - 2*x13*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - x13*x14*x24 + 
      x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - 
      x13*x14*x24 + x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(1 + sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + x25*x26*x36*x46)/
     (1 - sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + 
      x25*x26*x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG23*sqrtG35 + x13*x14 + x15 - x13*x14*x15 + 2*x26 - 
      x25*x26 - x15*x25*x26 - x26*x36*x46 - x13*x14*x26*x36*x46 + 
      x25*x26^2*x36*x46)/(-1 - sqrtG23*sqrtG35 + x13*x14 + x15 - 
      x13*x14*x15 + 2*x26 - x25*x26 - x15*x25*x26 - x26*x36*x46 - 
      x13*x14*x26*x36*x46 + x25*x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
    (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
  Log[(-1 + ellipticP*sqrtG35 + x14 + x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + 
     x13*x14*x25 + x14*x15*x25 - 2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + 
     x14*x24*x25 - x13*x14^2*x24*x25 - x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 + x25*x26 + x14*x25*x26 - 2*x14*x24*x25*x26 - 
     x25^2*x26 - x14*x15*x25^2*x26 + x14*x24*x25^2*x26 + 
     x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + x13^2*x14^2*x36 - 
     2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13^2*x14^2*x15*x25*x35*x36 + x25*x26*x35*x36 + 
     x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + x13*x14*x15*x25^2*x26*x35*
      x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x13*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x13*x14^2*x24*x25*x26*x36*x46 - x14*x24*x25^2*x26^2*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46)/(-1 - ellipticP*sqrtG35 + x14 + 
     x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + x13*x14*x25 + x14*x15*x25 - 
     2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + x14*x24*x25 - 
     x13*x14^2*x24*x25 - x14*x15*x24*x25 + x13*x14^2*x15*x24*x25 + x25*x26 + 
     x14*x25*x26 - 2*x14*x24*x25*x26 - x25^2*x26 - x14*x15*x25^2*x26 + 
     x14*x24*x25^2*x26 + x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + 
     x13^2*x14^2*x36 - 2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + 
     x25^2*x26^2*x36 - x25*x35*x36 + x13*x14*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x13^2*x14^2*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x13*x14*x15*x25^2*x26*x35*x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + 
     x14*x25*x26*x36*x46 + x13*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x24*x25*x26*x36*x46 - 
     x14*x24*x25^2*x26^2*x36*x46 - 2*x13*x14*x25*x26*x35*x36^2*x46)], 
  w[x14]] - Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
    (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], Log[x15], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], Log[x25], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - 
       x15^2*x25 + x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + 
       x26 - 2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + 
       x15^2*x25^2*x26 + x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - 
       x13*x36 - x15*x36 + x13*x15*x36 - x26*x36 - x13*x26*x36 + 
       x15*x25*x26*x36 + x13*x15*x25*x26*x36 - x24*x25*x26*x36 + 
       x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - 
       x15*x25*x35*x36 + x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - 
       x13*x15^2*x25*x35*x36 + x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*
        x36 - x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
    (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
  Log[(1 + ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)/
    (1 - ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)], 
  w[x14]] - Tensor[Log[x13], Log[x36], Log[x25], w[0]] - 
 Tensor[Log[x13], Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x13], Log[x36], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x13], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x13], Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x15], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x25], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x36], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x46], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG46 + x14 + x25 - x14*x15*x25 + x24*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + x14*x15*x24*x25^2 + 
     x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + x13*x36 - 2*x13*x14*x36 - 
     2*x25*x36 + x13*x25*x36 + x13*x14*x15*x25*x36 + x24*x25*x36 - 
     2*x13*x14*x24*x25*x36 + x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x24*x25*x26*x36 + x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + 
     x13*x14*x15*x24*x25^2*x35*x36 - x25*x26*x35*x36 + 
     x24*x25^2*x26*x35*x36 - x13*x36^2 + x13^2*x14*x36^2 - 
     x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - x13^2*x14*x15*x25*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)/(-1 - ellipticP*sqrtG46 + x14 + x25 - 
     x14*x15*x25 + x24*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + 
     x14*x15*x24*x25^2 + x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + 
     x13*x36 - 2*x13*x14*x36 - 2*x25*x36 + x13*x25*x36 + 
     x13*x14*x15*x25*x36 + x24*x25*x36 - 2*x13*x14*x24*x25*x36 + 
     x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 2*x24*x25*x26*x36 + 
     x24*x25^2*x26*x36 + x25*x35*x36 - 2*x13*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + x13*x14*x15*x24*x25^2*x35*
      x36 - x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 - x13*x36^2 + 
     x13^2*x14*x36^2 - x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - 
     x13^2*x14*x15*x25*x35*x36^2 + x13*x25*x26*x35*x36^2 - x14*x36*x46 + 
     x13*x14*x36*x46 + x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)], w[x14]] + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x36], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x46], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  Log[(1 + ellipticP*sqrtG56 - x14 - x24 + x14*x24 - x25 + x14*x15*x25 + 
     x24*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 - x14*x24^2*x25 + 
     x14*x15*x24^2*x25 + x36 - 2*x13*x36 + x13*x14*x36 - x24*x36 + 
     x13*x14*x24*x36 - x25*x26*x36 + x24*x25*x26*x36 - 2*x35*x36 + 
     x13*x35*x36 + x13*x14*x35*x36 + x25*x35*x36 + x13*x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 
     2*x13*x14*x15*x24*x25*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
     2*x24*x25^2*x26*x35*x36 + x13*x35*x36^2 - x13^2*x14*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*
      x36^2 - x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)/(1 - ellipticP*sqrtG56 - x14 - x24 + 
     x14*x24 - x25 + x14*x15*x25 + x24*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 - x14*x24^2*x25 + x14*x15*x24^2*x25 + x36 - 
     2*x13*x36 + x13*x14*x36 - x24*x36 + x13*x14*x24*x36 - x25*x26*x36 + 
     x24*x25*x26*x36 - 2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + 
     x25*x35*x36 + x13*x25*x35*x36 - 2*x13*x14*x15*x25*x35*x36 + 
     x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 2*x13*x14*x15*x24*x25*x35*
      x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 2*x24*x25^2*x26*x35*x36 + 
     x13*x35*x36^2 - x13^2*x14*x35*x36^2 + x13*x25*x26*x35*x36^2 - 
     x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*x36^2 - 
     x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[x46], Log[x25], w[0]] - 
 Tensor[Log[x13], Log[x46], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x13], Log[x46], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x13], Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x13], Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], w[0]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)/
     (-1 - sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 2*x13*x36 - 
      x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 + 
      x13^2*x14*x35*x36^2*x46)/(-1 - sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 
      2*x13*x36 - x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - 
      x13*x14*x24*x36*x46 + x13^2*x14*x35*x36^2*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG36 - x25 - x15*x25 + x15*x25^2 - x36*x46 - 
      x13*x14*x36*x46 - x25*x36*x46 - x13*x14*x15*x25*x36*x46 + 
      2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)/(1 - sqrtG13*sqrtG36 - x25 - 
      x15*x25 + x15*x25^2 - x36*x46 - x13*x14*x36*x46 - x25*x36*x46 - 
      x13*x14*x15*x25*x36*x46 + 2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 2*x36*x46 + 
      x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + x25*x26*x36*x46 - 
      x13*x14*x26*x36^2*x46^2)/(1 - sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 
      2*x36*x46 + x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x25*x26*x36*x46 - x13*x14*x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x13], 
  Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)/
    (1 - ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x13], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x14], Log[x25], Log[x36], w[0]]/2 - 
 Tensor[Log[x14], Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x14], Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x14], Log[x26], Log[x35], w[0]]/2 - 
 Tensor[Log[x14], Log[x26], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[x26], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[x26], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x14], Log[x26], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  w[0]] - Tensor[Log[x14], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], w[0]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG45 + x13 + x13*x14*x15 - x13^2*x14*x15 + x26 + 
      x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - x24*x25*x26^2 - 
      2*x13*x26*x36)/(-1 - sqrtG34*sqrtG45 + x13 + x13*x14*x15 - 
      x13^2*x14*x15 + x26 + x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - 
      x24*x25*x26^2 - 2*x13*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)/(-1 - sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)/(-1 - sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG23*sqrtG34 + x15 + x13*x14*x15 - x13*x14*x15^2 + x26 + 
      x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + x13*x14*x15*x26*x36*x46 - 
      x26^2*x36*x46)/(-1 - sqrtG23*sqrtG34 + x15 + x13*x14*x15 - 
      x13*x14*x15^2 + x26 + x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + 
      x13*x14*x15*x26*x36*x46 - x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)/
    (1 - ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
    (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  w[0]] + Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG35*sqrtG45 + x13 + x13*x14 - x13^2*x14 + x25*x26 + 
      x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - x24*x25^2*x26^2 - 
      2*x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG45 + x13 + x13*x14 - 
      x13^2*x14 + x25*x26 + x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - 
      x24*x25^2*x26^2 - 2*x13*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - x13*x14*x24 + 
      x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - 
      x13*x14*x24 + x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(1 + sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + x25*x26*x36*x46)/
     (1 - sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + 
      x25*x26*x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
   Log[(-1 + sqrtG23*sqrtG35 + x13*x14 + x15 - x13*x14*x15 + 2*x26 - 
      x25*x26 - x15*x25*x26 - x26*x36*x46 - x13*x14*x26*x36*x46 + 
      x25*x26^2*x36*x46)/(-1 - sqrtG23*sqrtG35 + x13*x14 + x15 - 
      x13*x14*x15 + 2*x26 - x25*x26 - x15*x25*x26 - x26*x36*x46 - 
      x13*x14*x26*x36*x46 + x25*x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
    (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], 
  Log[(-1 + ellipticP*sqrtG35 + x14 + x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + 
     x13*x14*x25 + x14*x15*x25 - 2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + 
     x14*x24*x25 - x13*x14^2*x24*x25 - x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 + x25*x26 + x14*x25*x26 - 2*x14*x24*x25*x26 - 
     x25^2*x26 - x14*x15*x25^2*x26 + x14*x24*x25^2*x26 + 
     x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + x13^2*x14^2*x36 - 
     2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13^2*x14^2*x15*x25*x35*x36 + x25*x26*x35*x36 + 
     x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + x13*x14*x15*x25^2*x26*x35*
      x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x13*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x13*x14^2*x24*x25*x26*x36*x46 - x14*x24*x25^2*x26^2*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46)/(-1 - ellipticP*sqrtG35 + x14 + 
     x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + x13*x14*x25 + x14*x15*x25 - 
     2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + x14*x24*x25 - 
     x13*x14^2*x24*x25 - x14*x15*x24*x25 + x13*x14^2*x15*x24*x25 + x25*x26 + 
     x14*x25*x26 - 2*x14*x24*x25*x26 - x25^2*x26 - x14*x15*x25^2*x26 + 
     x14*x24*x25^2*x26 + x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + 
     x13^2*x14^2*x36 - 2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + 
     x25^2*x26^2*x36 - x25*x35*x36 + x13*x14*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x13^2*x14^2*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x13*x14*x15*x25^2*x26*x35*x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + 
     x14*x25*x26*x36*x46 + x13*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x24*x25*x26*x36*x46 - 
     x14*x24*x25^2*x26^2*x36*x46 - 2*x13*x14*x25*x26*x35*x36^2*x46)], 
  w[x14]] + Tensor[Log[x14], Log[x35], Log[x26], w[0]]/2 + 
 Tensor[Log[x14], Log[x35], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x14], Log[x35], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[x35], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x14], Log[x35], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], Log[x36], Log[x25], w[0]]/
  2 - Tensor[Log[x14], Log[x36], 
   Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x14], Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], w[0]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG45 - x13 - 2*x24*x25 + x14*x15*x24*x25 + 
      x13*x14*x15*x24*x25 + x24*x25*x26 - x14*x15*x24^2*x25^2*x26 - x36 + 
      x13*x36 + x24*x25*x26*x36)/(1 - sqrtG14*sqrtG45 - x13 - 2*x24*x25 + 
      x14*x15*x24*x25 + x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + 
      x14*x15*x24^2*x25^2 - x36 - x13*x36 - x24*x25*x36 - 
      x13*x14*x15*x24*x25*x36 + 2*x24*x25*x26*x36 + x13*x36^2)/
     (1 - sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + x14*x15*x24^2*x25^2 - 
      x36 - x13*x36 - x24*x25*x36 - x13*x14*x15*x24*x25*x36 + 
      2*x24*x25*x26*x36 + x13*x36^2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG14 + 2*x15*x25 - x14*x15*x24*x25 - x15*x25*x35 + 
      x14*x15^2*x24*x25^2*x35 + x36 - x15*x25*x35*x36 + x46 - 
      x14*x15*x24*x25*x46 - x36*x46)/(-1 - sqrtG12*sqrtG14 + 2*x15*x25 - 
      x14*x15*x24*x25 - x15*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - 
      x15*x25*x35*x36 + x46 - x14*x15*x24*x25*x46 - x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG14 + x15*x25 + x14*x15*x24*x25 - 
      x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 2*x15*x25*x35*x36 + x36*x46 + 
      x14*x15*x24*x25*x36*x46 - x36^2*x46)/(-1 - sqrtG13*sqrtG14 + x15*x25 + 
      x14*x15*x24*x25 - x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 
      2*x15*x25*x35*x36 + x36*x46 + x14*x15*x24*x25*x36*x46 - x36^2*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + ellipticP*sqrtG14 - x14 - x25 + x14*x15*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14*x15*x24*x25^2 - 
     x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)/(1 - ellipticP*sqrtG14 - x14 - x25 + 
     x14*x15*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
    (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  w[0]] + Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG24*sqrtG45 + x13 + x14*x15 - x13*x14*x15 + 2*x26 - 
      x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - x13*x26*x36 + 
      x24*x25*x26^2*x36)/(-1 - sqrtG24*sqrtG45 + x13 + x14*x15 - 
      x13*x14*x15 + 2*x26 - x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - 
      x13*x26*x36 + x24*x25*x26^2*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(1 + sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - x13*x26*x36^2)/
     (1 - sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - 
      x13*x26*x36^2)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], w[0]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)/(-1 - sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG23*sqrtG24 + x15 + x14*x15 - x14*x15^2 + x26*x36 + 
      x15*x26*x36 - 2*x15*x25*x26*x35*x36 + x26*x36*x46 + 
      x14*x15*x26*x36*x46 - x26^2*x36^2*x46)/(-1 - sqrtG23*sqrtG24 + x15 + 
      x14*x15 - x14*x15^2 + x26*x36 + x15*x26*x36 - 2*x15*x25*x26*x35*x36 + 
      x26*x36*x46 + x14*x15*x26*x36*x46 - x26^2*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
    (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG24 + x14 + x14*x15 - x14^2*x15 + x25 - 
     2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 2*x14*x36 + 
     x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + x13*x14^2*x15*x36 + 
     x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 2*x14*x15*x25*x26*x36 + 
     x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)/(-1 - ellipticP*sqrtG24 + x14 + x14*x15 - 
     x14^2*x15 + x25 - 2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 
     2*x14*x36 + x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + 
     x13*x14^2*x15*x36 + x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 
     2*x14*x15*x25*x26*x36 + x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - 
     x25*x35*x36 + x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
    (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  w[0]] + Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + x13*x14*x24 + 
      x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)/(1 - sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + 
      x13*x14*x24 + x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG15*sqrtG56 - x24 - x14*x24 + x14*x24^2 - x35*x36 - 
      x13*x35*x36 - x24*x35*x36 - x13*x14*x24*x35*x36 + 
      2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)/(1 - sqrtG15*sqrtG56 - x24 - 
      x14*x24 + x14*x24^2 - x35*x36 - x13*x35*x36 - x24*x35*x36 - 
      x13*x14*x24*x35*x36 + 2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)/(1 - sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + x35*x36^2*x46)/
     (-1 - sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + 
      x35*x36^2*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
    (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - 
     x14*x15*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14^2*x24^2*x25 - x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + 
     x14*x24*x36 - x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + 
     x35*x36 + x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)/
    (-1 - ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - x14*x15*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14^2*x24^2*x25 - 
     x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + x14*x24*x36 - 
     x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + x35*x36 + 
     x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
    (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], w[0]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
   Log[(-1 + sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 2*x25*x26 - 
      x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 + 
      x24*x25^2*x26^2*x35*x36)/(-1 - sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 
      2*x25*x26 - x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - 
      x13*x25*x26*x35*x36 + x24*x25^2*x26^2*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
   Log[(1 + sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 2*x35*x36 + x13*x35*x36 + 
      x13*x14*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
      x13*x25*x26*x35^2*x36^2)/(1 - sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 
      2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + x25*x26*x35*x36 + 
      x24*x25*x26*x35*x36 - x13*x25*x26*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
   Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
   Log[(1 + sqrtG12*sqrtG25 - x14 - 2*x25*x35 + x15*x25*x35 + 
      x14*x15*x25*x35 + x25*x26*x35*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
      x14*x46 + x25*x26*x35*x36*x46)/(1 - sqrtG12*sqrtG25 - x14 - 2*x25*x35 + 
      x15*x25*x35 + x14*x15*x25*x35 + x25*x26*x35*x36 - 
      x15*x25^2*x26*x35^2*x36 - x46 + x14*x46 + x25*x26*x35*x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
   Log[(-1 + sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 2*x26*x36 - 
      x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - x14*x26*x36*x46 + 
      x25*x26^2*x35*x36^2*x46)/(-1 - sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 
      2*x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - 
      x14*x26*x36*x46 + x25*x26^2*x35*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
    (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], 
  Log[(1 + ellipticP*sqrtG25 - 2*x14 + x14^2 - x25 + x14*x25 + x14*x15*x25 - 
     x14^2*x15*x25 + x14*x24*x25 - x14^2*x24*x25 - x14*x15*x24*x25 + 
     x14^2*x15*x24*x25 - x36 + x14*x36 + x13*x14*x36 - x13*x14^2*x36 + 
     x25*x26*x36 + x14*x25*x26*x36 - 2*x14*x24*x25*x26*x36 + x25*x35*x36 + 
     x14*x25*x35*x36 - 2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)/(1 - ellipticP*sqrtG25 - 2*x14 + 
     x14^2 - x25 + x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - 
     x14^2*x24*x25 - x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + 
     x13*x14*x36 - x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x25*x35*x36 + x14*x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
    (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  w[0]] + Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(-1 + sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + x24*x25^2*x35 + 
      x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)/(-1 - sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + x24*x25*x35 + 
      x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)/(1 - sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + 
      x24*x25*x35 + x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + x15*x25^2*x35^2 - x46 - 
      x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 2*x25*x26*x35*x36*x46 + 
      x14*x46^2)/(1 - sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + 
      x15*x25^2*x35^2 - x46 - x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 
      2*x25*x26*x35*x36*x46 + x14*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)/
     (1 - sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
    (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
  Log[(-1 + ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)/
    (-1 - ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)], w[x14]] + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + sqrtG16 - x35 + x14*x24*x46)/(1 - sqrtG16 - x35 + x14*x24*x46)], 
  w[0]] - Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)/
     (1 - sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 2*x24*x25*x35 - 
      x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + x14*x24^2*x46 - 
      x13*x14*x24*x35*x36*x46)/(1 - sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 
      2*x24*x25*x35 - x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + 
      x14*x24^2*x46 - x13*x14*x24*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG12*sqrtG16 - x35 - x15*x25*x35 + x15*x25*x35^2 - x46 - 
      x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 2*x35*x36*x46 + 
      x14*x24*x46^2)/(1 - sqrtG12*sqrtG16 - x35 - x15*x25*x35 + 
      x15*x25*x35^2 - x46 - x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 
      2*x35*x36*x46 + x14*x24*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 2*x46 + 
      x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)/(1 - sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 
      2*x46 + x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)/
    (1 - ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], w[0]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], w[0]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)/
     (-1 - sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 2*x13*x36 - 
      x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 + 
      x13^2*x14*x35*x36^2*x46)/(-1 - sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 
      2*x13*x36 - x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - 
      x13*x14*x24*x36*x46 + x13^2*x14*x35*x36^2*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG36 - x25 - x15*x25 + x15*x25^2 - x36*x46 - 
      x13*x14*x36*x46 - x25*x36*x46 - x13*x14*x15*x25*x36*x46 + 
      2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)/(1 - sqrtG13*sqrtG36 - x25 - 
      x15*x25 + x15*x25^2 - x36*x46 - x13*x14*x36*x46 - x25*x36*x46 - 
      x13*x14*x15*x25*x36*x46 + 2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 2*x36*x46 + 
      x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + x25*x26*x36*x46 - 
      x13*x14*x26*x36^2*x46^2)/(1 - sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 
      2*x36*x46 + x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x25*x26*x36*x46 - x13*x14*x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x14], 
  Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)/
    (1 - ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x14], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], w[0]]/2 - 
 Tensor[Log[x15], Log[x13], Log[x26], w[0]] - 
 Tensor[Log[x15], Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
    (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] + Tensor[Log[x15], Log[x13], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x15], Log[x13], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[x13], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
    (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x15], Log[x24], 
  Log[(1 + sqrtG45 + x13 - x24*x25*x26)/(1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x15], Log[x24], Log[x36], 
  w[0]] - Tensor[Log[x15], Log[x24], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x15], Log[x24], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x15], Log[x24], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x15], Log[x25], Log[x36], 
  w[0]] - Tensor[Log[x15], Log[x25], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x15], Log[x25], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x15], Log[x25], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x15], Log[x26], Log[x36], w[0]]/2 - 
 Tensor[Log[x15], Log[x26], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x15], Log[x26], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x15], Log[x26], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  w[0]] - Tensor[Log[x15], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], w[0]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG45 + x13 + x13*x14*x15 - x13^2*x14*x15 + x26 + 
      x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - x24*x25*x26^2 - 
      2*x13*x26*x36)/(-1 - sqrtG34*sqrtG45 + x13 + x13*x14*x15 - 
      x13^2*x14*x15 + x26 + x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - 
      x24*x25*x26^2 - 2*x13*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)/(-1 - sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)/(-1 - sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
   Log[(-1 + sqrtG23*sqrtG34 + x15 + x13*x14*x15 - x13*x14*x15^2 + x26 + 
      x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + x13*x14*x15*x26*x36*x46 - 
      x26^2*x36*x46)/(-1 - sqrtG23*sqrtG34 + x15 + x13*x14*x15 - 
      x13*x14*x15^2 + x26 + x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + 
      x13*x14*x15*x26*x36*x46 - x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
    (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], 
  Log[(1 + ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)/
    (1 - ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x15], Log[x36], Log[x26], w[0]]/2 - 
 Tensor[Log[x15], Log[x36], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x15], Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x15], Log[x36], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[x36], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], w[0]] - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG45 - x13 - 2*x24*x25 + x14*x15*x24*x25 + 
      x13*x14*x15*x24*x25 + x24*x25*x26 - x14*x15*x24^2*x25^2*x26 - x36 + 
      x13*x36 + x24*x25*x26*x36)/(1 - sqrtG14*sqrtG45 - x13 - 2*x24*x25 + 
      x14*x15*x24*x25 + x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + 
      x14*x15*x24^2*x25^2 - x36 - x13*x36 - x24*x25*x36 - 
      x13*x14*x15*x24*x25*x36 + 2*x24*x25*x26*x36 + x13*x36^2)/
     (1 - sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + x14*x15*x24^2*x25^2 - 
      x36 - x13*x36 - x24*x25*x36 - x13*x14*x15*x24*x25*x36 + 
      2*x24*x25*x26*x36 + x13*x36^2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], w[0]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG14 + 2*x15*x25 - x14*x15*x24*x25 - x15*x25*x35 + 
      x14*x15^2*x24*x25^2*x35 + x36 - x15*x25*x35*x36 + x46 - 
      x14*x15*x24*x25*x46 - x36*x46)/(-1 - sqrtG12*sqrtG14 + 2*x15*x25 - 
      x14*x15*x24*x25 - x15*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - 
      x15*x25*x35*x36 + x46 - x14*x15*x24*x25*x46 - x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG14 + x15*x25 + x14*x15*x24*x25 - 
      x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 2*x15*x25*x35*x36 + x36*x46 + 
      x14*x15*x24*x25*x36*x46 - x36^2*x46)/(-1 - sqrtG13*sqrtG14 + x15*x25 + 
      x14*x15*x24*x25 - x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 
      2*x15*x25*x35*x36 + x36*x46 + x14*x15*x24*x25*x36*x46 - x36^2*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + ellipticP*sqrtG14 - x14 - x25 + x14*x15*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14*x15*x24*x25^2 - 
     x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)/(1 - ellipticP*sqrtG14 - x14 - x25 + 
     x14*x15*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
    (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  w[0]] + Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG24*sqrtG45 + x13 + x14*x15 - x13*x14*x15 + 2*x26 - 
      x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - x13*x26*x36 + 
      x24*x25*x26^2*x36)/(-1 - sqrtG24*sqrtG45 + x13 + x14*x15 - 
      x13*x14*x15 + 2*x26 - x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - 
      x13*x26*x36 + x24*x25*x26^2*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(1 + sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - x13*x26*x36^2)/
     (1 - sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - 
      x13*x26*x36^2)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], w[0]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)/(-1 - sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
   Log[(-1 + sqrtG23*sqrtG24 + x15 + x14*x15 - x14*x15^2 + x26*x36 + 
      x15*x26*x36 - 2*x15*x25*x26*x35*x36 + x26*x36*x46 + 
      x14*x15*x26*x36*x46 - x26^2*x36^2*x46)/(-1 - sqrtG23*sqrtG24 + x15 + 
      x14*x15 - x14*x15^2 + x26*x36 + x15*x26*x36 - 2*x15*x25*x26*x35*x36 + 
      x26*x36*x46 + x14*x15*x26*x36*x46 - x26^2*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
    (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG24 + x14 + x14*x15 - x14^2*x15 + x25 - 
     2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 2*x14*x36 + 
     x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + x13*x14^2*x15*x36 + 
     x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 2*x14*x15*x25*x26*x36 + 
     x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)/(-1 - ellipticP*sqrtG24 + x14 + x14*x15 - 
     x14^2*x15 + x25 - 2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 
     2*x14*x36 + x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + 
     x13*x14^2*x15*x36 + x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 
     2*x14*x15*x25*x26*x36 + x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - 
     x25*x35*x36 + x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)], w[x14]] - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x24], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x25], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  Log[(1 + ellipticP*sqrtG12 - x14 + x25 - 2*x15*x25 + x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + x15*x25*x35 + 
     x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)/(1 - ellipticP*sqrtG12 - x14 + x25 - 
     2*x15*x25 + x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + 
     x15*x25*x35 + x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x13], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x24], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x25], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x36], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  Log[(-1 + ellipticP*sqrtG13 + x14 + x25 + x15*x25 - 2*x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + x14*x15^2*x25^2 + 
     x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - x13*x14*x36 - 
     2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + x25*x26*x36 - 
     x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)/(-1 - ellipticP*sqrtG13 + x14 + x25 + 
     x15*x25 - 2*x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + 
     x14*x15^2*x25^2 + x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - 
     x13*x14*x36 - 2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + 
     x25*x26*x36 - x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)], w[x14]] + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
    (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], Log[x13], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], Log[x36], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x15], 
  Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
    (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
  Log[(1 + ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)/
    (1 - ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)], w[x14]] + 
 Tensor[Log[x24], Log[x15], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x24], Log[x15], Log[x36], 
  w[0]] - Tensor[Log[x24], Log[x15], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x24], Log[x15], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x24], Log[x15], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x24], Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x24], Log[x25], Log[x36], 
  w[0]] - Tensor[Log[x24], Log[x25], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x24], Log[x25], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x24], Log[x25], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x15], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] + 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x25], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - 
       x15^2*x25 + x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + 
       x26 - 2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + 
       x15^2*x25^2*x26 + x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - 
       x13*x36 - x15*x36 + x13*x15*x36 - x26*x36 - x13*x26*x36 + 
       x15*x25*x26*x36 + x13*x15*x25*x26*x36 - x24*x25*x26*x36 + 
       x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - 
       x15*x25*x35*x36 + x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - 
       x13*x15^2*x25*x35*x36 + x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*
        x36 - x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  Log[(1 + ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)/
    (1 - ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)], 
  w[x14]] + Tensor[Log[x24], Log[x35], 
   Log[(1 + sqrtG45 + x13 - x24*x25*x26)/(1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x24], Log[x35], Log[x36], w[0]]/2 - 
 Tensor[Log[x24], Log[x35], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x24], Log[x35], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x24], Log[x36], Log[x35], w[0]]/2 + 
 Tensor[Log[x24], Log[x36], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[x36], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[x36], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x24], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x24], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[x15], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
      x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
      x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
      x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
      x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
      x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 2*x15*x25*x36*x46 + 
      x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 
      2*x15*x24*x25*x26*x36*x46 + x15*x24*x25^2*x26*x36*x46 + 
      x15*x25*x35*x36*x46 - 2*x13*x15*x25*x35*x36*x46 - 
      x15*x24*x25^2*x35*x36*x46 - x15*x25*x26*x35*x36*x46 + 
      x15*x24*x25^2*x26*x35*x36*x46 - x13*x15*x36^2*x46 - 
      x13*x15*x25*x26*x36^2*x46 + x13*x15*x25*x35*x36^2*x46 + 
      x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + x13*x36*x46^2 + 
      x24*x25*x36*x46^2 + x26*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
      x36^2*x46^2 - x13*x36^2*x46^2 - x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - 
      x24*x25*x26*x36^2*x46^2 + x24*x25*x26^2*x36^2*x46^2 + 
      x13*x26*x36^3*x46^2)/(x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 
       2*x13*x24*x25*x36 + x13^2*x36^2)*x46))]] - 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], Log[x25], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], Log[x36], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + Tensor[Log[x24], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[x46], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
      x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
      x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
      x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
      x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
      x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 2*x15*x25*x36*x46 + 
      x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 
      2*x15*x24*x25*x26*x36*x46 + x15*x24*x25^2*x26*x36*x46 + 
      x15*x25*x35*x36*x46 - 2*x13*x15*x25*x35*x36*x46 - 
      x15*x24*x25^2*x35*x36*x46 - x15*x25*x26*x35*x36*x46 + 
      x15*x24*x25^2*x26*x35*x36*x46 - x13*x15*x36^2*x46 - 
      x13*x15*x25*x26*x36^2*x46 + x13*x15*x25*x35*x36^2*x46 + 
      x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + x13*x36*x46^2 + 
      x24*x25*x36*x46^2 + x26*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
      x36^2*x46^2 - x13*x36^2*x46^2 - x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - 
      x24*x25*x26*x36^2*x46^2 + x24*x25*x26^2*x36^2*x46^2 + 
      x13*x26*x36^3*x46^2)/(x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 
       2*x13*x24*x25*x36 + x13^2*x36^2)*x46))]] - 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
    (1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[(-1 + ellipticP*sqrtG46 + x14 + x25 - x14*x15*x25 + x24*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + x14*x15*x24*x25^2 + 
     x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + x13*x36 - 2*x13*x14*x36 - 
     2*x25*x36 + x13*x25*x36 + x13*x14*x15*x25*x36 + x24*x25*x36 - 
     2*x13*x14*x24*x25*x36 + x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x24*x25*x26*x36 + x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + 
     x13*x14*x15*x24*x25^2*x35*x36 - x25*x26*x35*x36 + 
     x24*x25^2*x26*x35*x36 - x13*x36^2 + x13^2*x14*x36^2 - 
     x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - x13^2*x14*x15*x25*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)/(-1 - ellipticP*sqrtG46 + x14 + x25 - 
     x14*x15*x25 + x24*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + 
     x14*x15*x24*x25^2 + x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + 
     x13*x36 - 2*x13*x14*x36 - 2*x25*x36 + x13*x25*x36 + 
     x13*x14*x15*x25*x36 + x24*x25*x36 - 2*x13*x14*x24*x25*x36 + 
     x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 2*x24*x25*x26*x36 + 
     x24*x25^2*x26*x36 + x25*x35*x36 - 2*x13*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + x13*x14*x15*x24*x25^2*x35*
      x36 - x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 - x13*x36^2 + 
     x13^2*x14*x36^2 - x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - 
     x13^2*x14*x15*x25*x35*x36^2 + x13*x25*x26*x35*x36^2 - x14*x36*x46 + 
     x13*x14*x36*x46 + x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], Log[x36], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
    (1 - sqrtG56 - x24 + x13*x35*x36)], Log[x46], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + Tensor[Log[x24], 
  Log[(1 + sqrtG56 - x24 + x13*x35*x36)/(1 - sqrtG56 - x24 + x13*x35*x36)], 
  Log[(1 + ellipticP*sqrtG56 - x14 - x24 + x14*x24 - x25 + x14*x15*x25 + 
     x24*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 - x14*x24^2*x25 + 
     x14*x15*x24^2*x25 + x36 - 2*x13*x36 + x13*x14*x36 - x24*x36 + 
     x13*x14*x24*x36 - x25*x26*x36 + x24*x25*x26*x36 - 2*x35*x36 + 
     x13*x35*x36 + x13*x14*x35*x36 + x25*x35*x36 + x13*x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 
     2*x13*x14*x15*x24*x25*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
     2*x24*x25^2*x26*x35*x36 + x13*x35*x36^2 - x13^2*x14*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*
      x36^2 - x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)/(1 - ellipticP*sqrtG56 - x14 - x24 + 
     x14*x24 - x25 + x14*x15*x25 + x24*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 - x14*x24^2*x25 + x14*x15*x24^2*x25 + x36 - 
     2*x13*x36 + x13*x14*x36 - x24*x36 + x13*x14*x24*x36 - x25*x26*x36 + 
     x24*x25*x26*x36 - 2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + 
     x25*x35*x36 + x13*x25*x35*x36 - 2*x13*x14*x15*x25*x35*x36 + 
     x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 2*x13*x14*x15*x24*x25*x35*
      x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 2*x24*x25^2*x26*x35*x36 + 
     x13*x35*x36^2 - x13^2*x14*x35*x36^2 + x13*x25*x26*x35*x36^2 - 
     x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*x36^2 - 
     x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] + 
 Tensor[Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], w[0]] - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG45 - x13 - 2*x24*x25 + x14*x15*x24*x25 + 
      x13*x14*x15*x24*x25 + x24*x25*x26 - x14*x15*x24^2*x25^2*x26 - x36 + 
      x13*x36 + x24*x25*x26*x36)/(1 - sqrtG14*sqrtG45 - x13 - 2*x24*x25 + 
      x14*x15*x24*x25 + x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + 
      x14*x15*x24^2*x25^2 - x36 - x13*x36 - x24*x25*x36 - 
      x13*x14*x15*x24*x25*x36 + 2*x24*x25*x26*x36 + x13*x36^2)/
     (1 - sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + x14*x15*x24^2*x25^2 - 
      x36 - x13*x36 - x24*x25*x36 - x13*x14*x15*x24*x25*x36 + 
      2*x24*x25*x26*x36 + x13*x36^2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], w[0]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG14 + 2*x15*x25 - x14*x15*x24*x25 - x15*x25*x35 + 
      x14*x15^2*x24*x25^2*x35 + x36 - x15*x25*x35*x36 + x46 - 
      x14*x15*x24*x25*x46 - x36*x46)/(-1 - sqrtG12*sqrtG14 + 2*x15*x25 - 
      x14*x15*x24*x25 - x15*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - 
      x15*x25*x35*x36 + x46 - x14*x15*x24*x25*x46 - x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG14 + x15*x25 + x14*x15*x24*x25 - 
      x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 2*x15*x25*x35*x36 + x36*x46 + 
      x14*x15*x24*x25*x36*x46 - x36^2*x46)/(-1 - sqrtG13*sqrtG14 + x15*x25 + 
      x14*x15*x24*x25 - x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 
      2*x15*x25*x35*x36 + x36*x46 + x14*x15*x24*x25*x36*x46 - x36^2*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x24], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + ellipticP*sqrtG14 - x14 - x25 + x14*x15*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14*x15*x24*x25^2 - 
     x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)/(1 - ellipticP*sqrtG14 - x14 - x25 + 
     x14*x15*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
    (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  w[0]] + Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + x13*x14*x24 + 
      x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)/(1 - sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + 
      x13*x14*x24 + x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG15*sqrtG56 - x24 - x14*x24 + x14*x24^2 - x35*x36 - 
      x13*x35*x36 - x24*x35*x36 - x13*x14*x24*x35*x36 + 
      2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)/(1 - sqrtG15*sqrtG56 - x24 - 
      x14*x24 + x14*x24^2 - x35*x36 - x13*x35*x36 - x24*x35*x36 - 
      x13*x14*x24*x35*x36 + 2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(1 + sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)/(1 - sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + x35*x36^2*x46)/
     (-1 - sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + 
      x35*x36^2*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x24], 
  Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
    (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - 
     x14*x15*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14^2*x24^2*x25 - x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + 
     x14*x24*x36 - x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + 
     x35*x36 + x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)/
    (-1 - ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - x14*x15*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14^2*x24^2*x25 - 
     x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + x14*x24*x36 - 
     x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + x35*x36 + 
     x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x24], Log[x46], Log[x35], w[0]] + 
 Tensor[Log[x24], Log[x46], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
    (1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x24], Log[x46], 
  Log[(1 + sqrtG56 - x24 + x13*x35*x36)/(1 - sqrtG56 - x24 + x13*x35*x36)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x24], Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
    (1 - sqrtG12 + x15*x25*x35 - x46)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] - Tensor[Log[x24], Log[x46], 
  Log[(1 + sqrtG13 + x15*x25 - x36*x46)/(1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + sqrtG16 - x35 + x14*x24*x46)/(1 - sqrtG16 - x35 + x14*x24*x46)], 
  w[0]] - Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)/
     (1 - sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 2*x24*x25*x35 - 
      x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + x14*x24^2*x46 - 
      x13*x14*x24*x35*x36*x46)/(1 - sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 
      2*x24*x25*x35 - x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + 
      x14*x24^2*x46 - x13*x14*x24*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG12*sqrtG16 - x35 - x15*x25*x35 + x15*x25*x35^2 - x46 - 
      x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 2*x35*x36*x46 + 
      x14*x24*x46^2)/(1 - sqrtG12*sqrtG16 - x35 - x15*x25*x35 + 
      x15*x25*x35^2 - x46 - x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 
      2*x35*x36*x46 + x14*x24*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 2*x46 + 
      x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)/(1 - sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 
      2*x46 + x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x24], 
  Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)/
    (1 - ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x24], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], w[0]]/2 - 
 Tensor[Log[x25], Log[x13], Log[x26], w[0]]/2 - 
 Tensor[Log[x25], Log[x13], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[x13], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[x13], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[x14], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x25], Log[x14], Log[x36], w[0]]/2 - 
 Tensor[Log[x25], Log[x14], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[x14], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x25], Log[x14], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x25], Log[x15], 
  Log[(1 + sqrtG45 + x13 - x24*x25*x26)/(1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x25], Log[x15], Log[x36], 
  w[0]] - Tensor[Log[x25], Log[x15], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x25], Log[x15], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x25], Log[x15], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x25], Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x25], Log[x24], Log[x36], 
  w[0]] - Tensor[Log[x25], Log[x24], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x25], Log[x24], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x25], Log[x24], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x25], Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] - Tensor[Log[x25], Log[x25], Log[x36], 
  w[0]] - Tensor[Log[x25], Log[x25], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x25], Log[x25], 
  Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + Tensor[Log[x25], Log[x25], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
    (1 - sqrtG35 + x13*x14 - x25*x26)], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  w[0]] - Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], w[0]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG35*sqrtG45 + x13 + x13*x14 - x13^2*x14 + x25*x26 + 
      x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - x24*x25^2*x26^2 - 
      2*x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG45 + x13 + x13*x14 - 
      x13^2*x14 + x25*x26 + x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - 
      x24*x25^2*x26^2 - 2*x13*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - x13*x14*x24 + 
      x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - 
      x13*x14*x24 + x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(1 + sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + x25*x26*x36*x46)/
     (1 - sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + 
      x25*x26*x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG23*sqrtG35 + x13*x14 + x15 - x13*x14*x15 + 2*x26 - 
      x25*x26 - x15*x25*x26 - x26*x36*x46 - x13*x14*x26*x36*x46 + 
      x25*x26^2*x36*x46)/(-1 - sqrtG23*sqrtG35 + x13*x14 + x15 - 
      x13*x14*x15 + 2*x26 - x25*x26 - x15*x25*x26 - x26*x36*x46 - 
      x13*x14*x26*x36*x46 + x25*x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  Log[(-1 + ellipticP*sqrtG35 + x14 + x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + 
     x13*x14*x25 + x14*x15*x25 - 2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + 
     x14*x24*x25 - x13*x14^2*x24*x25 - x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 + x25*x26 + x14*x25*x26 - 2*x14*x24*x25*x26 - 
     x25^2*x26 - x14*x15*x25^2*x26 + x14*x24*x25^2*x26 + 
     x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + x13^2*x14^2*x36 - 
     2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13^2*x14^2*x15*x25*x35*x36 + x25*x26*x35*x36 + 
     x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + x13*x14*x15*x25^2*x26*x35*
      x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x13*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x13*x14^2*x24*x25*x26*x36*x46 - x14*x24*x25^2*x26^2*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46)/(-1 - ellipticP*sqrtG35 + x14 + 
     x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + x13*x14*x25 + x14*x15*x25 - 
     2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + x14*x24*x25 - 
     x13*x14^2*x24*x25 - x14*x15*x24*x25 + x13*x14^2*x15*x24*x25 + x25*x26 + 
     x14*x25*x26 - 2*x14*x24*x25*x26 - x25^2*x26 - x14*x15*x25^2*x26 + 
     x14*x24*x25^2*x26 + x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + 
     x13^2*x14^2*x36 - 2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + 
     x25^2*x26^2*x36 - x25*x35*x36 + x13*x14*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x13^2*x14^2*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x13*x14*x15*x25^2*x26*x35*x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + 
     x14*x25*x26*x36*x46 + x13*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x24*x25*x26*x36*x46 - 
     x14*x24*x25^2*x26^2*x36*x46 - 2*x13*x14*x25*x26*x35*x36^2*x46)], 
  w[x14]] + Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x15], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] + 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x25], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - 
       x15^2*x25 + x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + 
       x26 - 2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + 
       x15^2*x25^2*x26 + x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - 
       x13*x36 - x15*x36 + x13*x15*x36 - x26*x36 - x13*x26*x36 + 
       x15*x25*x26*x36 + x13*x15*x25*x26*x36 - x24*x25*x26*x36 + 
       x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - 
       x15*x25*x35*x36 + x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - 
       x13*x15^2*x25*x35*x36 + x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*
        x36 - x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  Log[(1 + ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)/
    (1 - ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)], 
  w[x14]] + Tensor[Log[x25], Log[x36], Log[x25], w[0]]/2 - 
 Tensor[Log[x25], Log[x36], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[x36], Log[x36], w[0]]/2 + 
 Tensor[Log[x25], Log[x36], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[x36], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[x36], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x25], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[x15], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
      x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
      x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
      x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
      x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
      x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 2*x15*x25*x36*x46 + 
      x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 
      2*x15*x24*x25*x26*x36*x46 + x15*x24*x25^2*x26*x36*x46 + 
      x15*x25*x35*x36*x46 - 2*x13*x15*x25*x35*x36*x46 - 
      x15*x24*x25^2*x35*x36*x46 - x15*x25*x26*x35*x36*x46 + 
      x15*x24*x25^2*x26*x35*x36*x46 - x13*x15*x36^2*x46 - 
      x13*x15*x25*x26*x36^2*x46 + x13*x15*x25*x35*x36^2*x46 + 
      x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + x13*x36*x46^2 + 
      x24*x25*x36*x46^2 + x26*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
      x36^2*x46^2 - x13*x36^2*x46^2 - x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - 
      x24*x25*x26*x36^2*x46^2 + x24*x25*x26^2*x36^2*x46^2 + 
      x13*x26*x36^3*x46^2)/(x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 
       2*x13*x24*x25*x36 + x13^2*x36^2)*x46))]] - 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], Log[x25], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], Log[x36], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG46 - x24*x25 + x13*x36)/(1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[x46], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
      x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
      x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
      x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
      x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
      x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 2*x15*x25*x36*x46 + 
      x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 
      2*x15*x24*x25*x26*x36*x46 + x15*x24*x25^2*x26*x36*x46 + 
      x15*x25*x35*x36*x46 - 2*x13*x15*x25*x35*x36*x46 - 
      x15*x24*x25^2*x35*x36*x46 - x15*x25*x26*x35*x36*x46 + 
      x15*x24*x25^2*x26*x35*x36*x46 - x13*x15*x36^2*x46 - 
      x13*x15*x25*x26*x36^2*x46 + x13*x15*x25*x35*x36^2*x46 + 
      x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + x13*x36*x46^2 + 
      x24*x25*x36*x46^2 + x26*x36*x46^2 - x24*x25*x26*x36*x46^2 + 
      x36^2*x46^2 - x13*x36^2*x46^2 - x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - 
      x24*x25*x26*x36^2*x46^2 + x24*x25*x26^2*x36^2*x46^2 + 
      x13*x26*x36^3*x46^2)/(x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 
       2*x13*x24*x25*x36 + x13^2*x36^2)*x46))]] - 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
    (1 - sqrtG46 - x24*x25 + x13*x36)], 
  Log[(-1 + ellipticP*sqrtG46 + x14 + x25 - x14*x15*x25 + x24*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + x14*x15*x24*x25^2 + 
     x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + x13*x36 - 2*x13*x14*x36 - 
     2*x25*x36 + x13*x25*x36 + x13*x14*x15*x25*x36 + x24*x25*x36 - 
     2*x13*x14*x24*x25*x36 + x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x24*x25*x26*x36 + x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + 
     x13*x14*x15*x24*x25^2*x35*x36 - x25*x26*x35*x36 + 
     x24*x25^2*x26*x35*x36 - x13*x36^2 + x13^2*x14*x36^2 - 
     x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - x13^2*x14*x15*x25*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)/(-1 - ellipticP*sqrtG46 + x14 + x25 - 
     x14*x15*x25 + x24*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + 
     x14*x15*x24*x25^2 + x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + 
     x13*x36 - 2*x13*x14*x36 - 2*x25*x36 + x13*x25*x36 + 
     x13*x14*x15*x25*x36 + x24*x25*x36 - 2*x13*x14*x24*x25*x36 + 
     x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 2*x24*x25*x26*x36 + 
     x24*x25^2*x26*x36 + x25*x35*x36 - 2*x13*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + x13*x14*x15*x24*x25^2*x35*
      x36 - x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 - x13*x36^2 + 
     x13^2*x14*x36^2 - x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - 
     x13^2*x14*x15*x25*x35*x36^2 + x13*x25*x26*x35*x36^2 - x14*x36*x46 + 
     x13*x14*x36*x46 + x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x25], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
    (1 - sqrtG25 + x14 - x25*x26*x35*x36)], w[0]] + 
 Tensor[Log[x25], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 2*x25*x26 - 
      x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 + 
      x24*x25^2*x26^2*x35*x36)/(-1 - sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 
      2*x25*x26 - x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - 
      x13*x25*x26*x35*x36 + x24*x25^2*x26^2*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 2*x35*x36 + x13*x35*x36 + 
      x13*x14*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
      x13*x25*x26*x35^2*x36^2)/(1 - sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 
      2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + x25*x26*x35*x36 + 
      x24*x25*x26*x35*x36 - x13*x25*x26*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG12*sqrtG25 - x14 - 2*x25*x35 + x15*x25*x35 + 
      x14*x15*x25*x35 + x25*x26*x35*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
      x14*x46 + x25*x26*x35*x36*x46)/(1 - sqrtG12*sqrtG25 - x14 - 2*x25*x35 + 
      x15*x25*x35 + x14*x15*x25*x35 + x25*x26*x35*x36 - 
      x15*x25^2*x26*x35^2*x36 - x46 + x14*x46 + x25*x26*x35*x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 2*x26*x36 - 
      x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - x14*x26*x36*x46 + 
      x25*x26^2*x35*x36^2*x46)/(-1 - sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 
      2*x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - 
      x14*x26*x36*x46 + x25*x26^2*x35*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], Log[(1 + ellipticP*sqrtG25 - 2*x14 + x14^2 - x25 + 
     x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - x14^2*x24*x25 - 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + x13*x14*x36 - 
     x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 2*x14*x24*x25*x26*x36 + 
     x25*x35*x36 + x14*x25*x35*x36 - 2*x13*x14*x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x13*x14^2*x15*x25*x35*x36 - 2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + 
     x25^2*x26*x35*x36 + x14*x15*x25^2*x26*x35*x36 + 
     x14*x24*x25^2*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + 
     x25*x26*x35*x36^2 + x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)/(1 - ellipticP*sqrtG25 - 2*x14 + 
     x14^2 - x25 + x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - 
     x14^2*x24*x25 - x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + 
     x13*x14*x36 - x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x25*x35*x36 + x14*x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)], w[x14]] + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], w[0]] - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG45 - x13 - 2*x24*x25 + x14*x15*x24*x25 + 
      x13*x14*x15*x24*x25 + x24*x25*x26 - x14*x15*x24^2*x25^2*x26 - x36 + 
      x13*x36 + x24*x25*x26*x36)/(1 - sqrtG14*sqrtG45 - x13 - 2*x24*x25 + 
      x14*x15*x24*x25 + x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + 
      x14*x15*x24^2*x25^2 - x36 - x13*x36 - x24*x25*x36 - 
      x13*x14*x15*x24*x25*x36 + 2*x24*x25*x26*x36 + x13*x36^2)/
     (1 - sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + x14*x15*x24^2*x25^2 - 
      x36 - x13*x36 - x24*x25*x36 - x13*x14*x15*x24*x25*x36 + 
      2*x24*x25*x26*x36 + x13*x36^2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], w[0]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG12*sqrtG14 + 2*x15*x25 - x14*x15*x24*x25 - x15*x25*x35 + 
      x14*x15^2*x24*x25^2*x35 + x36 - x15*x25*x35*x36 + x46 - 
      x14*x15*x24*x25*x46 - x36*x46)/(-1 - sqrtG12*sqrtG14 + 2*x15*x25 - 
      x14*x15*x24*x25 - x15*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - 
      x15*x25*x35*x36 + x46 - x14*x15*x24*x25*x46 - x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
   Log[(-1 + sqrtG13*sqrtG14 + x15*x25 + x14*x15*x24*x25 - 
      x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 2*x15*x25*x35*x36 + x36*x46 + 
      x14*x15*x24*x25*x36*x46 - x36^2*x46)/(-1 - sqrtG13*sqrtG14 + x15*x25 + 
      x14*x15*x24*x25 - x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 
      2*x15*x25*x35*x36 + x36*x46 + x14*x15*x24*x25*x36*x46 - x36^2*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x25], 
  Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
    (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], 
  Log[(1 + ellipticP*sqrtG14 - x14 - x25 + x14*x15*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14*x15*x24*x25^2 - 
     x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)/(1 - ellipticP*sqrtG14 - x14 - x25 + 
     x14*x15*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)], w[x14]] - 
 Tensor[Log[x25], Log[x46], Log[x35], w[0]]/2 + 
 Tensor[Log[x25], Log[x46], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[x46], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  w[0]] - Tensor[Log[x25], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(-1 + sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + x24*x25^2*x35 + 
      x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)/(-1 - sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + x24*x25*x35 + 
      x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)/(1 - sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + 
      x24*x25*x35 + x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + x15*x25^2*x35^2 - x46 - 
      x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 2*x25*x26*x35*x36*x46 + 
      x14*x46^2)/(1 - sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + 
      x15*x25^2*x35^2 - x46 - x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 
      2*x25*x26*x35*x36*x46 + x14*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)/
     (1 - sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  Log[(-1 + ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)/
    (-1 - ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x25], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], w[0]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
    (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], w[0]] + 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
     (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
   Log[(-1 + sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)/
     (-1 - sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
     (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
   Log[(-1 + sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 2*x13*x36 - 
      x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 + 
      x13^2*x14*x35*x36^2*x46)/(-1 - sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 
      2*x13*x36 - x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - 
      x13*x14*x24*x36*x46 + x13^2*x14*x35*x36^2*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
     (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
   Log[(1 + sqrtG13*sqrtG36 - x25 - x15*x25 + x15*x25^2 - x36*x46 - 
      x13*x14*x36*x46 - x25*x36*x46 - x13*x14*x15*x25*x36*x46 + 
      2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)/(1 - sqrtG13*sqrtG36 - x25 - 
      x15*x25 + x15*x25^2 - x36*x46 - x13*x14*x36*x46 - x25*x36*x46 - 
      x13*x14*x15*x25*x36*x46 + 2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
     (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
   Log[(1 + sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 2*x36*x46 + 
      x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + x25*x26*x36*x46 - 
      x13*x14*x26*x36^2*x46^2)/(1 - sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 
      2*x36*x46 + x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x25*x26*x36*x46 - x13*x14*x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x25], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], Log[(1 + ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + 
     x14*x15*x25 + x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - 
     x14*x24*x25^2 + x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + 
     x13*x14*x25*x36 - 2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + 
     x25*x35*x36 - 2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x25^2*x35*x36 + x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + 
     x25^2*x26*x35*x36 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 + x14*x25*x36*x46 - 2*x13*x14*x25*x36*x46 + 
     x13*x14^2*x15*x25*x36*x46 - 2*x14*x24*x25*x36*x46 + 
     x13*x14^2*x24*x25*x36*x46 + x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x14*x24*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + 
     x13*x14*x25*x26*x36^2*x46 + x13*x14*x25*x35*x36^2*x46 - 
     x13^2*x14^2*x15*x25*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x13*x14^2*x36^2*x46^2 + x13^2*x14^2*x36^2*x46^2 - 
     x13*x14^2*x24*x25*x26*x36^2*x46^2)/(1 - ellipticP*sqrtG36 - x14 - 
     2*x25 + x14*x25 + x14*x15*x25 + x14*x24*x25 - x14*x15*x24*x25 + x25^2 - 
     x14*x15*x25^2 - x14*x24*x25^2 + x14*x15*x24*x25^2 - x36 + x13*x14*x36 + 
     x25*x36 + x13*x14*x25*x36 - 2*x13*x14*x15*x25*x36 + x25*x26*x36 - 
     x25^2*x26*x36 + x25*x35*x36 - 2*x13*x14*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + x13*x14*x15*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 + x14*x25*x36*x46 - 2*x13*x14*x25*x36*x46 + 
     x13*x14^2*x15*x25*x36*x46 - 2*x14*x24*x25*x36*x46 + 
     x13*x14^2*x24*x25*x36*x46 + x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x14*x24*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + 
     x13*x14*x25*x26*x36^2*x46 + x13*x14*x25*x35*x36^2*x46 - 
     x13^2*x14^2*x15*x25*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x13*x14^2*x36^2*x46^2 + x13^2*x14^2*x36^2*x46^2 - 
     x13*x14^2*x24*x25*x26*x36^2*x46^2)], w[x14]] + 
 Tensor[Log[x25], Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/
     (1 - sqrtG36 - x25 + x13*x14*x36*x46)], 
   Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], w[0]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x24], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x25], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  Log[(1 + ellipticP*sqrtG12 - x14 + x25 - 2*x15*x25 + x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + x15*x25*x35 + 
     x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)/(1 - ellipticP*sqrtG12 - x14 + x25 - 
     2*x15*x25 + x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + 
     x15*x25*x35 + x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x13], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x24], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x25], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], Log[x36], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x25], 
  Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
    (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
  Log[(-1 + ellipticP*sqrtG13 + x14 + x25 + x15*x25 - 2*x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + x14*x15^2*x25^2 + 
     x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - x13*x14*x36 - 
     2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + x25*x26*x36 - 
     x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)/(-1 - ellipticP*sqrtG13 + x14 + x25 + 
     x15*x25 - 2*x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + 
     x14*x15^2*x25^2 + x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - 
     x13*x14*x36 - 2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + 
     x25*x26*x36 - x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x26], Log[x13], Log[x25], w[0]]/2 - 
 Tensor[Log[x26], Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[x13], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[x13], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x26], Log[x13], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], Log[x14], Log[x35], w[0]]/
  2 - Tensor[Log[x26], Log[x14], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[x14], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x26], Log[x14], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x26], Log[x14], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x26], Log[x15], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x26], Log[x15], Log[x36], w[0]]/2 - 
 Tensor[Log[x26], Log[x15], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x26], Log[x15], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x26], Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x26], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  w[0]] + Tensor[Log[x26], Log[(1 + sqrtG34 + x13*x14*x15 - x26)/
     (1 - sqrtG34 + x13*x14*x15 - x26)], 
   Log[(1 + (-1 - sqrtG34 - x13*x14*x15 + x26)/2)/
     (1 + (-1 + sqrtG34 - x13*x14*x15 + x26)/2)], w[0]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG34 + x13*x14*x15 - x26)/
     (1 - sqrtG34 + x13*x14*x15 - x26)], 
   Log[(-1 + sqrtG34*sqrtG45 + x13 + x13*x14*x15 - x13^2*x14*x15 + x26 + 
      x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - x24*x25*x26^2 - 
      2*x13*x26*x36)/(-1 - sqrtG34*sqrtG45 + x13 + x13*x14*x15 - 
      x13^2*x14*x15 + x26 + x13*x26 + x24*x25*x26 + x13*x14*x15*x24*x25*x26 - 
      x24*x25*x26^2 - 2*x13*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG34 + x13*x14*x15 - x26)/
     (1 - sqrtG34 + x13*x14*x15 - x26)], 
   Log[(-1 + sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)/(-1 - sqrtG34*sqrtG46 + 2*x13 - x13*x14*x15 + x24*x25 - 
      x13*x14*x15*x24*x25 + x26 - x24*x25*x26 - x13*x36 + x13^2*x14*x15*x36 - 
      x13*x26*x36)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG34 + x13*x14*x15 - x26)/
     (1 - sqrtG34 + x13*x14*x15 - x26)], 
   Log[(-1 + sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)/(-1 - sqrtG13*sqrtG34 + 2*x15 - x13*x14*x15 - x15*x25 + 
      x13*x14*x15^2*x25 + x26 - x15*x25*x26 + x36*x46 - x13*x14*x15*x36*x46 - 
      x26*x36*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG34 + x13*x14*x15 - x26)/
     (1 - sqrtG34 + x13*x14*x15 - x26)], 
   Log[(-1 + sqrtG23*sqrtG34 + x15 + x13*x14*x15 - x13*x14*x15^2 + x26 + 
      x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + x13*x14*x15*x26*x36*x46 - 
      x26^2*x36*x46)/(-1 - sqrtG23*sqrtG34 + x15 + x13*x14*x15 - 
      x13*x14*x15^2 + x26 + x15*x26 - 2*x15*x25*x26 + x26*x36*x46 + 
      x13*x14*x15*x26*x36*x46 - x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], 
  Log[(1 + sqrtG34 + x13*x14*x15 - x26)/(1 - sqrtG34 + x13*x14*x15 - x26)], 
  Log[(1 + ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)/
    (1 - ellipticP*sqrtG34 + x14 - 2*x13*x14 - 2*x14*x15 + x13*x14*x15 + 
     x13*x14^2*x15 - x25 + x14*x15*x25 + x13*x14*x15*x25 - 
     x13*x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 - x13*x14^2*x15^2*x24*x25 - x26 - x14*x26 + 
     x25*x26 + x14*x15*x25*x26 + x14*x24*x25*x26 + x14*x15*x24*x25*x26 - 
     2*x14*x15*x24*x25^2*x26 - x36 + x13*x14*x36 + x13*x14*x15*x36 - 
     x13^2*x14^2*x15*x36 + x26*x36 + x13*x14*x26*x36 + x25*x26*x36 + 
     x13*x14*x15*x25*x26*x36 - x25*x26^2*x36 + x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x13^2*x14^2*x15^2*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x13*x14*x15*x25*x26*x35*x36 + x25*x26^2*x35*x36 - 
     x14*x36*x46 + x13*x14*x36*x46 + x13*x14^2*x15*x36*x46 - 
     x13^2*x14^2*x15*x36*x46 + x14*x26*x36*x46 + x13*x14*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x15*x24*x25*x26*x36*x46 - 
     x14*x24*x25*x26^2*x36*x46 - 2*x13*x14*x26*x36^2*x46)], w[x14]] + 
 Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
    (1 - sqrtG35 + x13*x14 - x25*x26)], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  w[0]] - Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(1 + (-1 - sqrtG35 - x13*x14 + x25*x26)/2)/
     (1 + (-1 + sqrtG35 - x13*x14 + x25*x26)/2)], w[0]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG35*sqrtG45 + x13 + x13*x14 - x13^2*x14 + x25*x26 + 
      x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - x24*x25^2*x26^2 - 
      2*x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG45 + x13 + x13*x14 - 
      x13^2*x14 + x25*x26 + x13*x25*x26 + x24*x25*x26 + x13*x14*x24*x25*x26 - 
      x24*x25^2*x26^2 - 2*x13*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - x13*x14*x24 + 
      x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)/(-1 - sqrtG35*sqrtG56 + 2*x13 - x13*x14 + x24 - 
      x13*x14*x24 + x25*x26 - x24*x25*x26 - x13*x35*x36 + x13^2*x14*x35*x36 - 
      x13*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(1 + sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + x25*x26*x36*x46)/
     (1 - sqrtG13*sqrtG35 - x13*x14 - 2*x25 + x15*x25 + x13*x14*x15*x25 + 
      x25*x26 - x15*x25^2*x26 - x36*x46 + x13*x14*x36*x46 + 
      x25*x26*x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG35 + x13*x14 - x25*x26)/
     (1 - sqrtG35 + x13*x14 - x25*x26)], 
   Log[(-1 + sqrtG23*sqrtG35 + x13*x14 + x15 - x13*x14*x15 + 2*x26 - 
      x25*x26 - x15*x25*x26 - x26*x36*x46 - x13*x14*x26*x36*x46 + 
      x25*x26^2*x36*x46)/(-1 - sqrtG23*sqrtG35 + x13*x14 + x15 - 
      x13*x14*x15 + 2*x26 - x25*x26 - x15*x25*x26 - x26*x36*x46 - 
      x13*x14*x26*x36*x46 + x25*x26^2*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], 
  Log[(1 + sqrtG35 + x13*x14 - x25*x26)/(1 - sqrtG35 + x13*x14 - x25*x26)], 
  Log[(-1 + ellipticP*sqrtG35 + x14 + x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + 
     x13*x14*x25 + x14*x15*x25 - 2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + 
     x14*x24*x25 - x13*x14^2*x24*x25 - x14*x15*x24*x25 + 
     x13*x14^2*x15*x24*x25 + x25*x26 + x14*x25*x26 - 2*x14*x24*x25*x26 - 
     x25^2*x26 - x14*x15*x25^2*x26 + x14*x24*x25^2*x26 + 
     x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + x13^2*x14^2*x36 - 
     2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13^2*x14^2*x15*x25*x35*x36 + x25*x26*x35*x36 + 
     x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + x13*x14*x15*x25^2*x26*x35*
      x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + x13*x14*x36*x46 + 
     x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x13*x14*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x13*x14^2*x24*x25*x26*x36*x46 - x14*x24*x25^2*x26^2*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46)/(-1 - ellipticP*sqrtG35 + x14 + 
     x13*x14 - x13*x14^2 + x25 - 2*x14*x25 + x13*x14*x25 + x14*x15*x25 - 
     2*x13*x14*x15*x25 + x13*x14^2*x15*x25 + x14*x24*x25 - 
     x13*x14^2*x24*x25 - x14*x15*x24*x25 + x13*x14^2*x15*x24*x25 + x25*x26 + 
     x14*x25*x26 - 2*x14*x24*x25*x26 - x25^2*x26 - x14*x15*x25^2*x26 + 
     x14*x24*x25^2*x26 + x14*x15*x24*x25^2*x26 + x36 - 2*x13*x14*x36 + 
     x13^2*x14^2*x36 - 2*x25*x26*x36 - 2*x13*x14*x25*x26*x36 + 
     x25^2*x26^2*x36 - x25*x35*x36 + x13*x14*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x13^2*x14^2*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x13*x14*x15*x25^2*x26*x35*x36 - x25^2*x26^2*x35*x36 - x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 - x13^2*x14^2*x36*x46 + 
     x14*x25*x26*x36*x46 + x13*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x13*x14^2*x24*x25*x26*x36*x46 - 
     x14*x24*x25^2*x26^2*x36*x46 - 2*x13*x14*x25*x26*x35*x36^2*x46)], 
  w[x14]] + Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x15], 
  w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
      x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
      2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
      x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
      x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
      x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
      x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
      x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
      x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
      x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
      x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
      x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*x35^2*
       x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 2*x13*x24*x25*x26 + 
       x24^2*x25^2*x26^2)*x36*x46))]] + 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], Log[x25], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - 
       x15^2*x25 + x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + 
       x26 - 2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + 
       x15^2*x25^2*x26 + x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - 
       x13*x36 - x15*x36 + x13*x15*x36 - x26*x36 - x13*x26*x36 + 
       x15*x25*x26*x36 + x13*x15*x25*x26*x36 - x24*x25*x26*x36 + 
       x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - 
       x15*x25*x35*x36 + x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - 
       x13*x15^2*x25*x35*x36 + x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*
        x36 - x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
    (1 - sqrtG45 + x13 - x24*x25*x26)], 
  Log[(1 + ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)/
    (1 - ellipticP*sqrtG45 - x13 - x14 + x13*x14 + x25 - x13*x25 - 
     x14*x15*x25 + x13*x14*x15*x25 - 2*x24*x25 + x14*x24*x25 + 
     x13*x14*x24*x25 + x14*x15*x24*x25 + x13*x14*x15*x24*x25 - 
     2*x13*x14^2*x15*x24*x25 - 2*x25*x26 + x24*x25*x26 + x14*x24*x25*x26 + 
     x24*x25^2*x26 + x14*x15*x24*x25^2*x26 - x14*x24^2*x25^2*x26 - 
     x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x13*x14*x36 - x13^2*x14*x36 + 
     x25*x26*x36 + x13*x25*x26*x36 + x24*x25*x26*x36 + 
     x13*x14*x24*x25*x26*x36 - x24*x25^2*x26^2*x36 - x25*x35*x36 + 
     x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13^2*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x13*x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 + 
     x13*x14*x15*x24*x25^2*x26*x35*x36 - x24*x25^2*x26^2*x35*x36 - 
     2*x13*x25*x26*x35*x36^2 + x14*x36*x46 - 2*x13*x14*x36*x46 + 
     x13^2*x14*x36*x46 - 2*x14*x24*x25*x26*x36*x46 - 
     2*x13*x14*x24*x25*x26*x36*x46 + x14*x24^2*x25^2*x26^2*x36*x46)], 
  w[x14]] + Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
    (1 - sqrtG24 + x14*x15 - x26*x36)], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  w[0]] - Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG24*sqrtG45 + x13 + x14*x15 - x13*x14*x15 + 2*x26 - 
      x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - x13*x26*x36 + 
      x24*x25*x26^2*x36)/(-1 - sqrtG24*sqrtG45 + x13 + x14*x15 - 
      x13*x14*x15 + 2*x26 - x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - 
      x13*x26*x36 + x24*x25*x26^2*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(1 + sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - x13*x26*x36^2)/
     (1 - sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - 
      x13*x26*x36^2)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], w[0]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)/(-1 - sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG23*sqrtG24 + x15 + x14*x15 - x14*x15^2 + x26*x36 + 
      x15*x26*x36 - 2*x15*x25*x26*x35*x36 + x26*x36*x46 + 
      x14*x15*x26*x36*x46 - x26^2*x36^2*x46)/(-1 - sqrtG23*sqrtG24 + x15 + 
      x14*x15 - x14*x15^2 + x26*x36 + x15*x26*x36 - 2*x15*x25*x26*x35*x36 + 
      x26*x36*x46 + x14*x15*x26*x36*x46 - x26^2*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  Log[(-1 + ellipticP*sqrtG24 + x14 + x14*x15 - x14^2*x15 + x25 - 
     2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 2*x14*x36 + 
     x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + x13*x14^2*x15*x36 + 
     x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 2*x14*x15*x25*x26*x36 + 
     x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)/(-1 - ellipticP*sqrtG24 + x14 + x14*x15 - 
     x14^2*x15 + x25 - 2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 
     2*x14*x36 + x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + 
     x13*x14^2*x15*x36 + x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 
     2*x14*x15*x25*x26*x36 + x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - 
     x25*x35*x36 + x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)], w[x14]] - 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
    (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], w[0]] + 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 2*x25*x26 - 
      x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 + 
      x24*x25^2*x26^2*x35*x36)/(-1 - sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 
      2*x25*x26 - x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - 
      x13*x25*x26*x35*x36 + x24*x25^2*x26^2*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 2*x35*x36 + x13*x35*x36 + 
      x13*x14*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
      x13*x25*x26*x35^2*x36^2)/(1 - sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 
      2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + x25*x26*x35*x36 + 
      x24*x25*x26*x35*x36 - x13*x25*x26*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG12*sqrtG25 - x14 - 2*x25*x35 + x15*x25*x35 + 
      x14*x15*x25*x35 + x25*x26*x35*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
      x14*x46 + x25*x26*x35*x36*x46)/(1 - sqrtG12*sqrtG25 - x14 - 2*x25*x35 + 
      x15*x25*x35 + x14*x15*x25*x35 + x25*x26*x35*x36 - 
      x15*x25^2*x26*x35^2*x36 - x46 + x14*x46 + x25*x26*x35*x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 2*x26*x36 - 
      x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - x14*x26*x36*x46 + 
      x25*x26^2*x35*x36^2*x46)/(-1 - sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 
      2*x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - 
      x14*x26*x36*x46 + x25*x26^2*x35*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], Log[(1 + ellipticP*sqrtG25 - 2*x14 + x14^2 - x25 + 
     x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - x14^2*x24*x25 - 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + x13*x14*x36 - 
     x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 2*x14*x24*x25*x26*x36 + 
     x25*x35*x36 + x14*x25*x35*x36 - 2*x13*x14*x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x13*x14^2*x15*x25*x35*x36 - 2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + 
     x25^2*x26*x35*x36 + x14*x15*x25^2*x26*x35*x36 + 
     x14*x24*x25^2*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + 
     x25*x26*x35*x36^2 + x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)/(1 - ellipticP*sqrtG25 - 2*x14 + 
     x14^2 - x25 + x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - 
     x14^2*x24*x25 - x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + 
     x13*x14*x36 - x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x25*x35*x36 + x14*x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x13], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x36], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x26], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x26], 
  Log[(1 + sqrtG23 + x15 - x26*x36*x46)/(1 - sqrtG23 + x15 - x26*x36*x46)], 
  Log[(1 + ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)/
    (1 - ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)], w[x14]] + 
 Tensor[Log[x35], Log[x14], Log[x26], w[0]]/2 + 
 Tensor[Log[x35], Log[x14], Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x35], Log[x14], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[x14], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x35], Log[x14], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x35], Log[x24], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x35], Log[x24], Log[x36], w[0]]/2 - 
 Tensor[Log[x35], Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x35], Log[x24], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x35], Log[x24], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  w[0]] - Tensor[Log[x35], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + x13*x14*x24 + 
      x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)/(1 - sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + 
      x13*x14*x24 + x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG15*sqrtG56 - x24 - x14*x24 + x14*x24^2 - x35*x36 - 
      x13*x35*x36 - x24*x35*x36 - x13*x14*x24*x35*x36 + 
      2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)/(1 - sqrtG15*sqrtG56 - x24 - 
      x14*x24 + x14*x24^2 - x35*x36 - x13*x35*x36 - x24*x35*x36 - 
      x13*x14*x24*x35*x36 + 2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], w[0]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)/(1 - sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(-1 + sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + x35*x36^2*x46)/
     (-1 - sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + 
      x35*x36^2*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  Log[(-1 + ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - 
     x14*x15*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14^2*x24^2*x25 - x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + 
     x14*x24*x36 - x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + 
     x35*x36 + x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)/
    (-1 - ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - x14*x15*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14^2*x24^2*x25 - 
     x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + x14*x24*x36 - 
     x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + x35*x36 + 
     x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
    (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], w[0]] + 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 2*x25*x26 - 
      x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 + 
      x24*x25^2*x26^2*x35*x36)/(-1 - sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 
      2*x25*x26 - x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - 
      x13*x25*x26*x35*x36 + x24*x25^2*x26^2*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 2*x35*x36 + x13*x35*x36 + 
      x13*x14*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
      x13*x25*x26*x35^2*x36^2)/(1 - sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 
      2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + x25*x26*x35*x36 + 
      x24*x25*x26*x35*x36 - x13*x25*x26*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG12*sqrtG25 - x14 - 2*x25*x35 + x15*x25*x35 + 
      x14*x15*x25*x35 + x25*x26*x35*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
      x14*x46 + x25*x26*x35*x36*x46)/(1 - sqrtG12*sqrtG25 - x14 - 2*x25*x35 + 
      x15*x25*x35 + x14*x15*x25*x35 + x25*x26*x35*x36 - 
      x15*x25^2*x26*x35^2*x36 - x46 + x14*x46 + x25*x26*x35*x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 2*x26*x36 - 
      x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - x14*x26*x36*x46 + 
      x25*x26^2*x35*x36^2*x46)/(-1 - sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 
      2*x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - 
      x14*x26*x36*x46 + x25*x26^2*x35*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], Log[(1 + ellipticP*sqrtG25 - 2*x14 + x14^2 - x25 + 
     x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - x14^2*x24*x25 - 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + x13*x14*x36 - 
     x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 2*x14*x24*x25*x26*x36 + 
     x25*x35*x36 + x14*x25*x35*x36 - 2*x13*x14*x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x13*x14^2*x15*x25*x35*x36 - 2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + 
     x25^2*x26*x35*x36 + x14*x15*x25^2*x26*x35*x36 + 
     x14*x24*x25^2*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + 
     x25*x26*x35*x36^2 + x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)/(1 - ellipticP*sqrtG25 - 2*x14 + 
     x14^2 - x25 + x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - 
     x14^2*x24*x25 - x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + 
     x13*x14*x36 - x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x25*x35*x36 + x14*x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)], w[x14]] + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x36], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x46], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x35], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  Log[(1 + ellipticP*sqrtG56 - x14 - x24 + x14*x24 - x25 + x14*x15*x25 + 
     x24*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 - x14*x24^2*x25 + 
     x14*x15*x24^2*x25 + x36 - 2*x13*x36 + x13*x14*x36 - x24*x36 + 
     x13*x14*x24*x36 - x25*x26*x36 + x24*x25*x26*x36 - 2*x35*x36 + 
     x13*x35*x36 + x13*x14*x35*x36 + x25*x35*x36 + x13*x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 
     2*x13*x14*x15*x24*x25*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
     2*x24*x25^2*x26*x35*x36 + x13*x35*x36^2 - x13^2*x14*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*
      x36^2 - x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)/(1 - ellipticP*sqrtG56 - x14 - x24 + 
     x14*x24 - x25 + x14*x15*x25 + x24*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 - x14*x24^2*x25 + x14*x15*x24^2*x25 + x36 - 
     2*x13*x36 + x13*x14*x36 - x24*x36 + x13*x14*x24*x36 - x25*x26*x36 + 
     x24*x25*x26*x36 - 2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + 
     x25*x35*x36 + x13*x25*x35*x36 - 2*x13*x14*x15*x25*x35*x36 + 
     x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 2*x13*x14*x15*x24*x25*x35*
      x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 2*x24*x25^2*x26*x35*x36 + 
     x13*x35*x36^2 - x13^2*x14*x35*x36^2 + x13*x25*x26*x35*x36^2 - 
     x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*x36^2 - 
     x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x35], Log[x46], Log[x25], w[0]]/2 - 
 Tensor[Log[x35], Log[x46], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[x46], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x35], Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  w[0]] - Tensor[Log[x35], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(-1 + sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + x24*x25^2*x35 + 
      x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)/(-1 - sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + x24*x25*x35 + 
      x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)/(1 - sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + 
      x24*x25*x35 + x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + x15*x25^2*x35^2 - x46 - 
      x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 2*x25*x26*x35*x36*x46 + 
      x14*x46^2)/(1 - sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + 
      x15*x25^2*x35^2 - x46 - x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 
      2*x25*x26*x35*x36*x46 + x14*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)/
     (1 - sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  Log[(-1 + ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)/
    (-1 - ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x35], Log[(1 + sqrtG26 - x25*x35 + x14*x46)/
     (1 - sqrtG26 - x25*x35 + x14*x46)], 
   Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], w[0]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
    (1 - sqrtG16 - x35 + x14*x24*x46)], 
  Log[(1 + sqrtG16 - x35 + x14*x24*x46)/(1 - sqrtG16 - x35 + x14*x24*x46)], 
  w[0]] + Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
     (1 - sqrtG16 - x35 + x14*x24*x46)], 
   Log[(1 + sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)/
     (1 - sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
     (1 - sqrtG16 - x35 + x14*x24*x46)], 
   Log[(1 + sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 2*x24*x25*x35 - 
      x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + x14*x24^2*x46 - 
      x13*x14*x24*x35*x36*x46)/(1 - sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 
      2*x24*x25*x35 - x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + 
      x14*x24^2*x46 - x13*x14*x24*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
     (1 - sqrtG16 - x35 + x14*x24*x46)], 
   Log[(1 + sqrtG12*sqrtG16 - x35 - x15*x25*x35 + x15*x25*x35^2 - x46 - 
      x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 2*x35*x36*x46 + 
      x14*x24*x46^2)/(1 - sqrtG12*sqrtG16 - x35 - x15*x25*x35 + 
      x15*x25*x35^2 - x46 - x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 
      2*x35*x36*x46 + x14*x24*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
     (1 - sqrtG16 - x35 + x14*x24*x46)], 
   Log[(1 + sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 2*x46 + 
      x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)/(1 - sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 
      2*x46 + x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x35], 
  Log[(1 + sqrtG16 - x35 + x14*x24*x46)/(1 - sqrtG16 - x35 + x14*x24*x46)], 
  Log[(1 + ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)/
    (1 - ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)], w[x14]] + 
 Tensor[Log[x35], Log[(1 + sqrtG16 - x35 + x14*x24*x46)/
     (1 - sqrtG16 - x35 + x14*x24*x46)], 
   Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], w[0]]/2 - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x24], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], Log[x25], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x35], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
    (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
  Log[(1 + ellipticP*sqrtG12 - x14 + x25 - 2*x15*x25 + x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + x15*x25*x35 + 
     x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)/(1 - ellipticP*sqrtG12 - x14 + x25 - 
     2*x15*x25 + x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + 
     x15*x25*x35 + x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)], w[x14]] - Tensor[Log[x36], Log[x13], 
  Log[x25], w[0]] - Tensor[Log[x36], Log[x13], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x36], Log[x13], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x36], Log[x13], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[x13], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - Tensor[Log[x36], Log[x14], Log[x25], w[0]]/
  2 - Tensor[Log[x36], Log[x14], 
   Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[x14], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[x14], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x36], Log[x14], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x36], Log[x15], Log[x26], w[0]]/
  2 - Tensor[Log[x36], Log[x15], 
   Log[(1 + (-1 - sqrtG45 - x13 + x24*x25*x26)/2)/
     (1 + (-1 + sqrtG45 - x13 + x24*x25*x26)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x36], Log[x15], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[x15], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[x15], Log[(1 + (-1 - sqrtG23 - x15 + x26*x36*x46)/2)/
     (1 + (-1 + sqrtG23 - x15 + x26*x36*x46)/2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x36], Log[x24], Log[x35], w[0]]/
  2 + Tensor[Log[x36], Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[x24], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[x24], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x36], Log[x24], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x36], Log[x25], Log[x25], w[0]]/2 - 
 Tensor[Log[x36], Log[x25], Log[(1 + sqrtG45 + x13 - x24*x25*x26)/
     (1 - sqrtG45 + x13 - x24*x25*x26)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x36], Log[x25], Log[x36], w[0]]/2 + 
 Tensor[Log[x36], Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[x25], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[x25], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[x25], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[x25], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[x25], Log[(1 + (-1 - sqrtG12 - x15*x25*x35 + x46)/2)/
     (1 + (-1 + sqrtG12 - x15*x25*x35 + x46)/2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x36], Log[x25], Log[(1 + (-1 - sqrtG13 - x15*x25 + x36*x46)/2)/
     (1 + (-1 + sqrtG13 - x15*x25 + x36*x46)/2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x36], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
    (1 - sqrtG14 + x14*x15*x24*x25 - x36)], w[0]] + 
 Tensor[Log[x36], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
     (1 - sqrtG14 + x14*x15*x24*x25 - x36)], 
   Log[(1 + sqrtG14*sqrtG45 - x13 - 2*x24*x25 + x14*x15*x24*x25 + 
      x13*x14*x15*x24*x25 + x24*x25*x26 - x14*x15*x24^2*x25^2*x26 - x36 + 
      x13*x36 + x24*x25*x26*x36)/(1 - sqrtG14*sqrtG45 - x13 - 2*x24*x25 + 
      x14*x15*x24*x25 + x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x14*x15*x24^2*x25^2*x26 - x36 + x13*x36 + x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
     (1 - sqrtG14 + x14*x15*x24*x25 - x36)], 
   Log[(1 + sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + 
      x14*x15*x24^2*x25^2 - x36 - x13*x36 - x24*x25*x36 - 
      x13*x14*x15*x24*x25*x36 + 2*x24*x25*x26*x36 + x13*x36^2)/
     (1 - sqrtG14*sqrtG46 - x24*x25 - x14*x15*x24*x25 + x14*x15*x24^2*x25^2 - 
      x36 - x13*x36 - x24*x25*x36 - x13*x14*x15*x24*x25*x36 + 
      2*x24*x25*x26*x36 + x13*x36^2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
     (1 - sqrtG14 + x14*x15*x24*x25 - x36)], 
   Log[(1 + (-1 - sqrtG14 - x14*x15*x24*x25 + x36)/2)/
     (1 + (-1 + sqrtG14 - x14*x15*x24*x25 + x36)/2)], w[0]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
     (1 - sqrtG14 + x14*x15*x24*x25 - x36)], 
   Log[(-1 + sqrtG12*sqrtG14 + 2*x15*x25 - x14*x15*x24*x25 - x15*x25*x35 + 
      x14*x15^2*x24*x25^2*x35 + x36 - x15*x25*x35*x36 + x46 - 
      x14*x15*x24*x25*x46 - x36*x46)/(-1 - sqrtG12*sqrtG14 + 2*x15*x25 - 
      x14*x15*x24*x25 - x15*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - 
      x15*x25*x35*x36 + x46 - x14*x15*x24*x25*x46 - x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/
     (1 - sqrtG14 + x14*x15*x24*x25 - x36)], 
   Log[(-1 + sqrtG13*sqrtG14 + x15*x25 + x14*x15*x24*x25 - 
      x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 2*x15*x25*x35*x36 + x36*x46 + 
      x14*x15*x24*x25*x36*x46 - x36^2*x46)/(-1 - sqrtG13*sqrtG14 + x15*x25 + 
      x14*x15*x24*x25 - x14*x15^2*x24*x25^2 + x36 + x15*x25*x36 - 
      2*x15*x25*x35*x36 + x36*x46 + x14*x15*x24*x25*x36*x46 - x36^2*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG14 + x14*x15*x24*x25 - x36)/(1 - sqrtG14 + x14*x15*x24*x25 - 
     x36)], Log[(1 + ellipticP*sqrtG14 - x14 - x25 + x14*x15*x25 + 
     x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)/(1 - ellipticP*sqrtG14 - x14 - x25 + 
     x14*x15*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14*x15*x24*x25^2 - x14^2*x15^2*x24*x25^2 - x14^2*x15*x24^2*x25^2 + 
     x14^2*x15^2*x24^2*x25^2 - 2*x36 + x14*x36 + x13*x14*x36 + x25*x36 + 
     x14*x15*x25*x36 - 2*x13*x14*x15*x25*x36 + x14*x24*x25*x36 - 
     2*x14*x15*x24*x25*x36 + x13*x14^2*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x14*x15*x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x14*x15*x24*x25^2*x35*x36 - x13*x14^2*x15^2*x24*x25^2*x35*x36 - 
     x25*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + x36^2 - 
     x13*x14*x36^2 - x25*x26*x36^2 - x25*x35*x36^2 + 
     x13*x14*x15*x25*x35*x36^2 + x25*x26*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - 2*x14*x24*x25*x36*x46 + x14^2*x15*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x15*x24^2*x25^2*x26*x36*x46 - x14*x36^2*x46 + x13*x14*x36^2*x46 + 
     x14*x24*x25*x26*x36^2*x46)], w[x14]] - Tensor[Log[x36], Log[x36], 
  Log[x25], w[0]] - Tensor[Log[x36], Log[x36], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x36], Log[x36], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x36], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x36], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  w[0]] - Tensor[Log[x36], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG24*sqrtG45 + x13 + x14*x15 - x13*x14*x15 + 2*x26 - 
      x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - x13*x26*x36 + 
      x24*x25*x26^2*x36)/(-1 - sqrtG24*sqrtG45 + x13 + x14*x15 - 
      x13*x14*x15 + 2*x26 - x24*x25*x26 - x14*x15*x24*x25*x26 - x26*x36 - 
      x13*x26*x36 + x24*x25*x26^2*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(1 + sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - x13*x26*x36^2)/
     (1 - sqrtG24*sqrtG46 - x14*x15 - x24*x25 + x14*x15*x24*x25 - 2*x36 + 
      x13*x36 + x13*x14*x15*x36 + x26*x36 + x24*x25*x26*x36 - 
      x13*x26*x36^2)], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(1 + (-1 - sqrtG24 - x14*x15 + x26*x36)/2)/
     (1 + (-1 + sqrtG24 - x14*x15 + x26*x36)/2)], w[0]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)/(-1 - sqrtG12*sqrtG24 + 2*x15 - x14*x15 - x15*x25*x35 + 
      x14*x15^2*x25*x35 + x26*x36 - x15*x25*x26*x35*x36 + x46 - x14*x15*x46 - 
      x26*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG24 + x14*x15 - x26*x36)/
     (1 - sqrtG24 + x14*x15 - x26*x36)], 
   Log[(-1 + sqrtG23*sqrtG24 + x15 + x14*x15 - x14*x15^2 + x26*x36 + 
      x15*x26*x36 - 2*x15*x25*x26*x35*x36 + x26*x36*x46 + 
      x14*x15*x26*x36*x46 - x26^2*x36^2*x46)/(-1 - sqrtG23*sqrtG24 + x15 + 
      x14*x15 - x14*x15^2 + x26*x36 + x15*x26*x36 - 2*x15*x25*x26*x35*x36 + 
      x26*x36*x46 + x14*x15*x26*x36*x46 - x26^2*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG24 + x14*x15 - x26*x36)/(1 - sqrtG24 + x14*x15 - x26*x36)], 
  Log[(-1 + ellipticP*sqrtG24 + x14 + x14*x15 - x14^2*x15 + x25 - 
     2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + x14*x15*x24*x25 + 
     x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 2*x14*x36 + 
     x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + x13*x14^2*x15*x36 + 
     x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 2*x14*x15*x25*x26*x36 + 
     x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)/(-1 - ellipticP*sqrtG24 + x14 + x14*x15 - 
     x14^2*x15 + x25 - 2*x14*x15*x25 + x14^2*x15^2*x25 - x14*x24*x25 + 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x14^2*x15^2*x24*x25 + x36 - 
     2*x14*x36 + x13*x14*x36 + x14*x15*x36 - 2*x13*x14*x15*x36 + 
     x13*x14^2*x15*x36 + x26*x36 + x14*x26*x36 - 2*x25*x26*x36 - 
     2*x14*x15*x25*x26*x36 + x14*x24*x25*x26*x36 + x14*x15*x24*x25*x26*x36 - 
     x25*x35*x36 + x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     x13*x14^2*x15^2*x25*x35*x36 + x25*x26*x35*x36 + 
     x14*x15*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*x36 - x26*x36^2 - 
     x13*x14*x26*x36^2 + x25*x26^2*x36^2 + x25*x26*x35*x36^2 + 
     x13*x14*x15*x25*x26*x35*x36^2 - x25*x26^2*x35*x36^2 + x14*x36*x46 - 
     x13*x14*x36*x46 - x14^2*x15*x36*x46 + x13*x14^2*x15*x36*x46 - 
     2*x14*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14^2*x15*x24*x25*x26*x36*
      x46 + x14*x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - 
     x14*x24*x25*x26^2*x36^2*x46)], w[x14]] + 
 Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
    (1 - sqrtG15 + x14*x24 - x35*x36)], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  w[0]] - Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + x13*x14*x24 + 
      x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)/(1 - sqrtG15*sqrtG45 - x13 - 2*x24 + x14*x24 + 
      x13*x14*x24 + x24*x25*x26 - x14*x24^2*x25*x26 - x35*x36 + x13*x35*x36 + 
      x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG15*sqrtG56 - x24 - x14*x24 + x14*x24^2 - x35*x36 - 
      x13*x35*x36 - x24*x35*x36 - x13*x14*x24*x35*x36 + 
      2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)/(1 - sqrtG15*sqrtG56 - x24 - 
      x14*x24 + x14*x24^2 - x35*x36 - x13*x35*x36 - x24*x35*x36 - 
      x13*x14*x24*x35*x36 + 2*x24*x25*x26*x35*x36 + x13*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + (-1 - sqrtG15 - x14*x24 + x35*x36)/2)/
     (1 + (-1 + sqrtG15 - x14*x24 + x35*x36)/2)], w[0]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(1 + sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)/(1 - sqrtG12*sqrtG15 - x14*x24 - 2*x35 + x15*x25*x35 + 
      x14*x15*x24*x25*x35 + x35*x36 - x15*x25*x35^2*x36 - x46 + x14*x24*x46 + 
      x35*x36*x46)], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + 
       x15*x24*x25*x35 + x15*x24*x25^2*x35 + x24^2*x25^2*x35 - 
       x15*x24^2*x25^2*x35 + x36 - x24*x36 - x24*x25*x26*x36 + 
       x24^2*x25*x26*x36 - x35*x36 - x15*x25*x35*x36 + x24*x25*x35*x36 + 
       x15*x24*x25*x35*x36 + x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*
        x36 - x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG15 + x14*x24 - x35*x36)/
     (1 - sqrtG15 + x14*x24 - x35*x36)], 
   Log[(-1 + sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + x35*x36^2*x46)/
     (-1 - sqrtG13*sqrtG15 + x14*x24 + x15*x25 - x14*x15*x24*x25 + 2*x36 - 
      x35*x36 - x15*x25*x35*x36 - x36*x46 - x14*x24*x36*x46 + 
      x35*x36^2*x46)], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - 
       x24^2*x25 + x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - 
       x15*x24^2*x25^2 + x24^2*x25*x26 - x24^2*x25^2*x26 - 
       x15*x24^2*x25^2*x26 + x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + 
       x13^2*x15*x25*x36 - 2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + 
       x13*x24*x25*x26*x36 - x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - 
       x13^2*x15*x25*x35*x36 + x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*
        x36 + x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG15 + x14*x24 - x35*x36)/(1 - sqrtG15 + x14*x24 - x35*x36)], 
  Log[(-1 + ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - 
     x14*x15*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + 
     x14^2*x24^2*x25 - x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + 
     x14*x24*x36 - x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + 
     x35*x36 + x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + 
     x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)/
    (-1 - ellipticP*sqrtG15 + x14 + x14*x24 - x14^2*x24 + x25 - x14*x15*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 + x14^2*x15*x24*x25 + x14^2*x24^2*x25 - 
     x14^2*x15*x24^2*x25 + x36 - 2*x14*x36 + x13*x14*x36 + x14*x24*x36 - 
     x13*x14^2*x24*x36 - x25*x26*x36 + x14*x24*x25*x26*x36 + x35*x36 + 
     x14*x35*x36 - 2*x13*x14*x35*x36 - 2*x25*x35*x36 + x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - 2*x14*x24*x25*x35*x36 + 
     x14*x15*x24*x25*x35*x36 + x13*x14^2*x15*x24*x25*x35*x36 + 
     x25*x26*x35*x36 + x14*x24*x25*x26*x35*x36 - 2*x14*x15*x24*x25^2*x26*x35*
      x36 - x35*x36^2 + x13*x14*x35*x36^2 + x25*x26*x35*x36^2 + 
     x25*x35^2*x36^2 - x13*x14*x15*x25*x35^2*x36^2 - x25*x26*x35^2*x36^2 + 
     x14*x36*x46 - x13*x14*x36*x46 - 2*x14*x24*x36*x46 + x14^2*x24*x36*x46 + 
     x13*x14^2*x24*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14^2*x24^2*x25*x26*x36*x46 - x14*x35*x36^2*x46 + 
     x13*x14*x35*x36^2*x46 + x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
    (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], w[0]] + 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 2*x25*x26 - 
      x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 + 
      x24*x25^2*x26^2*x35*x36)/(-1 - sqrtG25*sqrtG45 + x13 + x14 - x13*x14 + 
      2*x25*x26 - x24*x25*x26 - x14*x24*x25*x26 - x25*x26*x35*x36 - 
      x13*x25*x26*x35*x36 + x24*x25^2*x26^2*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 2*x35*x36 + x13*x35*x36 + 
      x13*x14*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
      x13*x25*x26*x35^2*x36^2)/(1 - sqrtG25*sqrtG56 - x14 - x24 + x14*x24 - 
      2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + x25*x26*x35*x36 + 
      x24*x25*x26*x35*x36 - x13*x25*x26*x35^2*x36^2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + (-1 - sqrtG25 - x14 + x25*x26*x35*x36)/2)/
     (1 + (-1 + sqrtG25 - x14 + x25*x26*x35*x36)/2)], w[0]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(1 + sqrtG12*sqrtG25 - x14 - 2*x25*x35 + x15*x25*x35 + 
      x14*x15*x25*x35 + x25*x26*x35*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
      x14*x46 + x25*x26*x35*x36*x46)/(1 - sqrtG12*sqrtG25 - x14 - 2*x25*x35 + 
      x15*x25*x35 + x14*x15*x25*x35 + x25*x26*x35*x36 - 
      x15*x25^2*x26*x35^2*x36 - x46 + x14*x46 + x25*x26*x35*x36*x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/
     (1 - sqrtG25 + x14 - x25*x26*x35*x36)], 
   Log[(-1 + sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 2*x26*x36 - 
      x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - x14*x26*x36*x46 + 
      x25*x26^2*x35*x36^2*x46)/(-1 - sqrtG23*sqrtG25 + x14 + x15 - x14*x15 + 
      2*x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 - x26*x36*x46 - 
      x14*x26*x36*x46 + x25*x26^2*x35*x36^2*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG25 + x14 - x25*x26*x35*x36)/(1 - sqrtG25 + x14 - 
     x25*x26*x35*x36)], Log[(1 + ellipticP*sqrtG25 - 2*x14 + x14^2 - x25 + 
     x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - x14^2*x24*x25 - 
     x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + x13*x14*x36 - 
     x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 2*x14*x24*x25*x26*x36 + 
     x25*x35*x36 + x14*x25*x35*x36 - 2*x13*x14*x25*x35*x36 - 
     2*x14*x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x13*x14^2*x15*x25*x35*x36 - 2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + 
     x25^2*x26*x35*x36 + x14*x15*x25^2*x26*x35*x36 + 
     x14*x24*x25^2*x26*x35*x36 + x14*x15*x24*x25^2*x26*x35*x36 + 
     x25*x26*x35*x36^2 + x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)/(1 - ellipticP*sqrtG25 - 2*x14 + 
     x14^2 - x25 + x14*x25 + x14*x15*x25 - x14^2*x15*x25 + x14*x24*x25 - 
     x14^2*x24*x25 - x14*x15*x24*x25 + x14^2*x15*x24*x25 - x36 + x14*x36 + 
     x13*x14*x36 - x13*x14^2*x36 + x25*x26*x36 + x14*x25*x26*x36 - 
     2*x14*x24*x25*x26*x36 + x25*x35*x36 + x14*x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 - 2*x14*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x13*x14^2*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - 2*x14*x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x15*x25^2*x26*x35*x36 + x14*x24*x25^2*x26*x35*x36 + 
     x14*x15*x24*x25^2*x26*x35*x36 + x25*x26*x35*x36^2 + 
     x13*x14*x25*x26*x35*x36^2 - x25^2*x26^2*x35*x36^2 - 
     x25^2*x26*x35^2*x36^2 - x13*x14*x15*x25^2*x26*x35^2*x36^2 + 
     x25^2*x26^2*x35^2*x36^2 + x14*x36*x46 - x13*x14*x36*x46 - 
     x14^2*x36*x46 + x13*x14^2*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14^2*x24*x25*x26*x36*x46 + 
     x14*x25*x26*x35*x36^2*x46 + x13*x14*x25*x26*x35*x36^2*x46 - 
     x14*x24*x25^2*x26^2*x35*x36^2*x46)], w[x14]] + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x15], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x25], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x36], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[(-1 + sqrtG45*sqrtG46 + x13 + x24*x25 + x13*x24*x25 - 
      2*x13*x14*x15*x24*x25 + x24*x25*x26 - x24^2*x25^2*x26 + x13*x36 - 
      x13^2*x36 + x13*x24*x25*x26*x36)/(-1 - sqrtG45*sqrtG46 + x13 + 
      x24*x25 + x13*x24*x25 - 2*x13*x14*x15*x24*x25 + x24*x25*x26 - 
      x24^2*x25^2*x26 + x13*x36 - x13^2*x36 + x13*x24*x25*x26*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[-1 + x13 + x14*x15 - x13*x14*x15 + x24*x25 - x14*x15*x24*x25 - 
     x13*x14*x15*x24*x25 + x13*x14^2*x15^2*x24*x25 + x26 - x24*x25*x26 - 
     x14*x15*x24*x25*x26 + x14*x15*x24^2*x25^2*x26 + x36 - x13*x36 - 
     x13*x14*x15*x36 + x13^2*x14*x15*x36 - x26*x36 - x13*x26*x36 - 
     x24*x25*x26*x36 - x13*x14*x15*x24*x25*x26*x36 + x24*x25*x26^2*x36 + 
     x13*x26*x36^2], w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - 
       x15^2*x24*x25^2 + x15^2*x25*x35 - x15^2*x25^2*x35 - 
       x15^2*x24*x25^2*x35 + x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - 
       x13*x15^2*x25*x35*x36 - x13*x15^2*x25^2*x35*x36 + 
       x13*x15^2*x25^2*x35^2*x36 - x15*x46 + x15*x25*x46 + x15*x24*x25*x46 - 
       x15*x24*x25^2*x46 + x15*x36*x46 + x13*x15*x36*x46 - 
       2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + x15*x24*x25*x36*x46 + 
       x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
       x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x36], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], Log[x46], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  Log[(-1 + ellipticP*sqrtG46 + x14 + x25 - x14*x15*x25 + x24*x25 - 
     2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + x14*x15*x24*x25^2 + 
     x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + x13*x36 - 2*x13*x14*x36 - 
     2*x25*x36 + x13*x25*x36 + x13*x14*x15*x25*x36 + x24*x25*x36 - 
     2*x13*x14*x24*x25*x36 + x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 
     2*x24*x25*x26*x36 + x24*x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + 
     x13*x14*x15*x24*x25^2*x35*x36 - x25*x26*x35*x36 + 
     x24*x25^2*x26*x35*x36 - x13*x36^2 + x13^2*x14*x36^2 - 
     x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - x13^2*x14*x15*x25*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)/(-1 - ellipticP*sqrtG46 + x14 + x25 - 
     x14*x15*x25 + x24*x25 - 2*x14*x24*x25 + x14*x15*x24*x25 - x24*x25^2 + 
     x14*x15*x24*x25^2 + x14*x24^2*x25^2 - x14*x15*x24^2*x25^2 + x36 + 
     x13*x36 - 2*x13*x14*x36 - 2*x25*x36 + x13*x25*x36 + 
     x13*x14*x15*x25*x36 + x24*x25*x36 - 2*x13*x14*x24*x25*x36 + 
     x13*x14*x15*x24*x25*x36 + x25*x26*x36 - 2*x24*x25*x26*x36 + 
     x24*x25^2*x26*x36 + x25*x35*x36 - 2*x13*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 - x24*x25^2*x35*x36 + x13*x14*x15*x24*x25^2*x35*
      x36 - x25*x26*x35*x36 + x24*x25^2*x26*x35*x36 - x13*x36^2 + 
     x13^2*x14*x36^2 - x13*x25*x26*x36^2 + x13*x25*x35*x36^2 - 
     x13^2*x14*x15*x25*x35*x36^2 + x13*x25*x26*x35*x36^2 - x14*x36*x46 + 
     x13*x14*x36*x46 + x14*x24*x25*x36*x46 + x13*x14*x24*x25*x36*x46 - 
     2*x13*x14^2*x15*x24*x25*x36*x46 + x14*x24*x25*x26*x36*x46 - 
     x14*x24^2*x25^2*x26*x36*x46 + x13*x14*x36^2*x46 - x13^2*x14*x36^2*x46 + 
     x13*x14*x24*x25*x26*x36^2*x46)], w[x14]] + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x36], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 2*x13*x14*x24 + 
      x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - x13^2*x35*x36 + 
      x13*x24*x25*x26*x35*x36)/(-1 - sqrtG45*sqrtG56 + x13 + x24 + x13*x24 - 
      2*x13*x14*x24 + x24*x25*x26 - x24^2*x25*x26 + x13*x35*x36 - 
      x13^2*x35*x36 + x13*x24*x25*x26*x35*x36)], 
   w[-((-1 + x13 + x15 - x13*x15 + x15*x25 - x13*x15*x25 - x15^2*x25 + 
       x13*x15^2*x25 + x24*x25 - 2*x15*x24*x25 + x15^2*x24*x25 + x26 - 
       2*x15*x25*x26 - x24*x25*x26 + x15*x24*x25*x26 + x15^2*x25^2*x26 + 
       x15*x24*x25^2*x26 - x15^2*x24*x25^2*x26 + x36 - x13*x36 - x15*x36 + 
       x13*x15*x36 - x26*x36 - x13*x26*x36 + x15*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x24*x25*x26*x36 + x15*x24*x25*x26*x36 + 
       x24*x25*x26^2*x36 - x15*x24*x25^2*x26^2*x36 - x15*x25*x35*x36 + 
       x13*x15*x25*x35*x36 + x15^2*x25*x35*x36 - x13*x15^2*x25*x35*x36 + 
       x15*x25*x26*x35*x36 + x13*x15*x25*x26*x35*x36 - 
       x15^2*x25^2*x26*x35*x36 - x13*x15^2*x25^2*x26*x35*x36 + 
       x15*x24*x25^2*x26*x35*x36 - x15^2*x24*x25^2*x26*x35*x36 - 
       x15*x24*x25^2*x26^2*x35*x36 + x15^2*x24*x25^3*x26^2*x35*x36 + 
       x13*x26*x36^2 - 2*x13*x15*x25*x26*x35*x36^2 + x13*x15^2*x25^2*x26*
        x35^2*x36^2)/(x15*(1 - 2*x13 + x13^2 - 2*x24*x25*x26 - 
        2*x13*x24*x25*x26 + x24^2*x25^2*x26^2)*x36*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x13 + x14 - x13*x14 + x24 - x14*x24 - x13*x14*x24 + 
     x13*x14^2*x24 + x25*x26 - x24*x25*x26 - x14*x24*x25*x26 + 
     x14*x24^2*x25*x26 + x35*x36 - x13*x35*x36 - x13*x14*x35*x36 + 
     x13^2*x14*x35*x36 - x25*x26*x35*x36 - x13*x25*x26*x35*x36 - 
     x24*x25*x26*x35*x36 - x13*x14*x24*x25*x26*x35*x36 + 
     x24*x25^2*x26^2*x35*x36 + x13*x25*x26*x35^2*x36^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], Log[x46], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[(-1 + sqrtG46*sqrtG56 + x24 + x24*x25 - x24^2*x25 + x13*x36 + 
      x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - x13^2*x35*x36^2 - 
      2*x13*x14*x24*x36*x46)/(-1 - sqrtG46*sqrtG56 + x24 + x24*x25 - 
      x24^2*x25 + x13*x36 + x13*x24*x36 + x13*x35*x36 + x13*x24*x25*x35*x36 - 
      x13^2*x35*x36^2 - 2*x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - Tensor[Log[x36], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  Log[(1 + ellipticP*sqrtG56 - x14 - x24 + x14*x24 - x25 + x14*x15*x25 + 
     x24*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 - x14*x24^2*x25 + 
     x14*x15*x24^2*x25 + x36 - 2*x13*x36 + x13*x14*x36 - x24*x36 + 
     x13*x14*x24*x36 - x25*x26*x36 + x24*x25*x26*x36 - 2*x35*x36 + 
     x13*x35*x36 + x13*x14*x35*x36 + x25*x35*x36 + x13*x25*x35*x36 - 
     2*x13*x14*x15*x25*x35*x36 + x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 
     2*x13*x14*x15*x24*x25*x35*x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 
     2*x24*x25^2*x26*x35*x36 + x13*x35*x36^2 - x13^2*x14*x35*x36^2 + 
     x13*x25*x26*x35*x36^2 - x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*
      x36^2 - x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)/(1 - ellipticP*sqrtG56 - x14 - x24 + 
     x14*x24 - x25 + x14*x15*x25 + x24*x25 + x14*x24*x25 - 
     2*x14*x15*x24*x25 - x14*x24^2*x25 + x14*x15*x24^2*x25 + x36 - 
     2*x13*x36 + x13*x14*x36 - x24*x36 + x13*x14*x24*x36 - x25*x26*x36 + 
     x24*x25*x26*x36 - 2*x35*x36 + x13*x35*x36 + x13*x14*x35*x36 + 
     x25*x35*x36 + x13*x25*x35*x36 - 2*x13*x14*x15*x25*x35*x36 + 
     x24*x25*x35*x36 + x13*x14*x24*x25*x35*x36 - 2*x13*x14*x15*x24*x25*x35*
      x36 + x25*x26*x35*x36 + x24*x25*x26*x35*x36 - 2*x24*x25^2*x26*x35*x36 + 
     x13*x35*x36^2 - x13^2*x14*x35*x36^2 + x13*x25*x26*x35*x36^2 - 
     x13*x25*x35^2*x36^2 + x13^2*x14*x15*x25*x35^2*x36^2 - 
     x13*x25*x26*x35^2*x36^2 - x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14*x24*x36*x46 - 2*x13*x14^2*x24*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - x14*x24^2*x25*x26*x36*x46 + 
     x13*x14*x35*x36^2*x46 - x13^2*x14*x35*x36^2*x46 + 
     x13*x14*x24*x25*x26*x35*x36^2*x46)], w[x14]] - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   Log[-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
     x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
     x13*x25*x35^2*x36 + x14*x46 - x14*x24*x46 - x14*x24*x25*x46 + 
     x14*x24^2*x25*x46 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 - 
     x13*x14*x35*x36*x46 - x13*x14*x24*x25*x35*x36*x46 + 
     x13^2*x14*x35*x36^2*x46 + x13*x14^2*x24*x36*x46^2], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[x46], Log[x25], w[0]] - 
 Tensor[Log[x36], Log[x46], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x36], Log[x46], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x36], Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x36], 
  Log[(1 + sqrtG13 + x15*x25 - x36*x46)/(1 - sqrtG13 + x15*x25 - x36*x46)], 
  Log[x13], w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x24], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x25], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x36], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG13 + x15*x25 - x36*x46)/(1 - sqrtG13 + x15*x25 - x36*x46)], 
  Log[(-1 + ellipticP*sqrtG13 + x14 + x25 + x15*x25 - 2*x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + x14*x15^2*x25^2 + 
     x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - x13*x14*x36 - 
     2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + x25*x26*x36 - 
     x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)/(-1 - ellipticP*sqrtG13 + x14 + x25 + 
     x15*x25 - 2*x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + 
     x14*x15^2*x25^2 + x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - 
     x13*x14*x36 - 2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + 
     x25*x26*x36 - x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x13], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x36], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x36], 
  Log[(1 + sqrtG23 + x15 - x26*x36*x46)/(1 - sqrtG23 + x15 - x26*x36*x46)], 
  Log[(1 + ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)/
    (1 - ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)], w[x14]] + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], w[0]] - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)/
     (-1 - sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 2*x13*x36 - 
      x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 + 
      x13^2*x14*x35*x36^2*x46)/(-1 - sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 
      2*x13*x36 - x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - 
      x13*x14*x24*x36*x46 + x13^2*x14*x35*x36^2*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG36 - x25 - x15*x25 + x15*x25^2 - x36*x46 - 
      x13*x14*x36*x46 - x25*x36*x46 - x13*x14*x15*x25*x36*x46 + 
      2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)/(1 - sqrtG13*sqrtG36 - x25 - 
      x15*x25 + x15*x25^2 - x36*x46 - x13*x14*x36*x46 - x25*x36*x46 - 
      x13*x14*x15*x25*x36*x46 + 2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 2*x36*x46 + 
      x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + x25*x26*x36*x46 - 
      x13*x14*x26*x36^2*x46^2)/(1 - sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 
      2*x36*x46 + x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x25*x26*x36*x46 - x13*x14*x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x36], 
  Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)/
    (1 - ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x36], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], w[0]]/2 - 
 Tensor[Log[x46], Log[x13], Log[x25], w[0]] - 
 Tensor[Log[x46], Log[x13], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x46], Log[x13], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x46], Log[x13], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[x13], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - Tensor[Log[x46], Log[x24], Log[x35], w[0]] + 
 Tensor[Log[x46], Log[x24], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
    (1 - sqrtG46 - x24*x25 + x13*x36)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] - Tensor[Log[x46], Log[x24], 
  Log[(1 + sqrtG56 - x24 + x13*x35*x36)/(1 - sqrtG56 - x24 + x13*x35*x36)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x46], Log[x24], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
    (1 - sqrtG12 + x15*x25*x35 - x46)], 
  w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] - Tensor[Log[x46], Log[x24], 
  Log[(1 + sqrtG13 + x15*x25 - x36*x46)/(1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[x25], Log[x35], w[0]]/2 + 
 Tensor[Log[x46], Log[x25], Log[(1 + sqrtG46 - x24*x25 + x13*x36)/
     (1 - sqrtG46 - x24*x25 + x13*x36)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x46], Log[x25], Log[(1 + sqrtG56 - x24 + x13*x35*x36)/
     (1 - sqrtG56 - x24 + x13*x35*x36)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[x25], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x46], Log[x25], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x46], Log[x35], Log[x25], w[0]]/2 - 
 Tensor[Log[x46], Log[x35], Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
     (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[x35], Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
     (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[x35], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x46], Log[x35], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x46], Log[x36], Log[x25], 
  w[0]] - Tensor[Log[x46], Log[x36], 
  Log[(1 + (-1 - sqrtG46 + x24*x25 - x13*x36)/2)/
    (1 + (-1 + sqrtG46 + x24*x25 - x13*x36)/2)], 
  w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
      x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
      x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
      x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
      x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
      x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
      x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*x46 + 
      x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
      2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
      x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
      x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
      x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
      x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
      x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
     (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
       x13^2*x36^2)*x46))]] + Tensor[Log[x46], Log[x36], 
  Log[(1 + (-1 - sqrtG56 + x24 - x13*x35*x36)/2)/
    (1 + (-1 + sqrtG56 + x24 - x13*x35*x36)/2)], 
  w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
      x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
      2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
      2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
      x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
      x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
      x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
      x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
      x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
      x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
      x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
      x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
       2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]] + 
 Tensor[Log[x46], Log[x36], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[x36], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] + Tensor[Log[x46], 
  Log[(1 + sqrtG12 + x15*x25*x35 - x46)/(1 - sqrtG12 + x15*x25*x35 - x46)], 
  Log[x24], w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
      x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
      x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
      x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
      x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
      x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
      x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
       x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
      x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
      x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
      x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + x35*x36^2*x46 - 
      2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*x36^2*x46)/
     (x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 2*x46 - 
       2*x15*x25*x35*x46 + x46^2)))]] + 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], Log[x25], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
     (1 - sqrtG12 + x15*x25*x35 - x46)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG12 + x15*x25*x35 - x46)/
    (1 - sqrtG12 + x15*x25*x35 - x46)], 
  Log[(1 + ellipticP*sqrtG12 - x14 + x25 - 2*x15*x25 + x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + x15*x25*x35 + 
     x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)/(1 - ellipticP*sqrtG12 - x14 + x25 - 
     2*x15*x25 + x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - 2*x25*x35 + 
     x15*x25*x35 + x14*x15*x25*x35 + x15*x25^2*x35 - x14*x15^2*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 - x14*x15^2*x24*x25^2*x35 - x36 + x13*x14*x36 - 
     x25*x26*x36 + x25*x35*x36 + x15*x25*x35*x36 - 2*x13*x14*x15*x25*x35*
      x36 + x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 - x15*x25^2*x35^2*x36 + 
     x13*x14*x15^2*x25^2*x35^2*x36 - x15*x25^2*x26*x35^2*x36 - x46 + 
     x14*x46 - x25*x46 + x14*x15*x25*x46 + x14*x24*x25*x46 + 
     x14*x15*x24*x25*x46 - 2*x14^2*x15*x24*x25*x46 + x36*x46 + x14*x36*x46 - 
     2*x13*x14*x36*x46 + x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + 
     x25*x35*x36*x46 + x14*x15*x25*x35*x36*x46 - 2*x13*x14*x15*x25*x35*x36*
      x46 + x25*x26*x35*x36*x46 + x14*x15*x24*x25^2*x26*x35*x36*x46 - 
     2*x25*x26*x35*x36^2*x46 - x14*x36*x46^2 + x13*x14*x36*x46^2 - 
     x14*x24*x25*x26*x36*x46^2)], w[x14]] + 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x13], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
    (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x24], 
  w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
      x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
      x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
      x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
      2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
      x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
      x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
      x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
      x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
      x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
      x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
      2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
      x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - x13^2*x36^2*x46 - 
      x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - x13^2*x35*x36^2*x46 - 
      x13*x24*x25*x35*x36^2*x46 + x13*x24*x25*x26*x35*x36^2*x46 + 
      x13^2*x35*x36^3*x46)/(x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 
       2*x36*x46 - 2*x15*x25*x36*x46 + x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x25], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], Log[x36], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[(-1 + sqrtG12*sqrtG13 + x15*x25 + x15*x25*x35 - x15^2*x25^2*x35 + 
      x46 + x15*x25*x46 - 2*x14*x15*x24*x25*x46 + x36*x46 + 
      x15*x25*x35*x36*x46 - x36*x46^2)/(-1 - sqrtG12*sqrtG13 + x15*x25 + 
      x15*x25*x35 - x15^2*x25^2*x35 + x46 + x15*x25*x46 - 
      2*x14*x15*x24*x25*x46 + x36*x46 + x15*x25*x35*x36*x46 - x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[-1 + x14*x24 + x15*x25 - x14*x15*x24*x25 + x35 - x15*x25*x35 - 
     x14*x15*x24*x25*x35 + x14*x15^2*x24*x25^2*x35 + x36 - x35*x36 - 
     x15*x25*x35*x36 + x15*x25*x35^2*x36 + x46 - x14*x24*x46 - 
     x14*x15*x24*x25*x46 + x14^2*x15*x24^2*x25*x46 - x36*x46 - 
     x14*x24*x36*x46 - x35*x36*x46 - x14*x15*x24*x25*x35*x36*x46 + 
     x35*x36^2*x46 + x14*x24*x36*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG13 + x15*x25 - x36*x46)/
     (1 - sqrtG13 + x15*x25 - x36*x46)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + Tensor[Log[x46], 
  Log[(1 + sqrtG13 + x15*x25 - x36*x46)/(1 - sqrtG13 + x15*x25 - x36*x46)], 
  Log[(-1 + ellipticP*sqrtG13 + x14 + x25 + x15*x25 - 2*x14*x15*x25 - 
     x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + x14*x15^2*x25^2 + 
     x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - x13*x14*x36 - 
     2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + x25*x26*x36 - 
     x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)/(-1 - ellipticP*sqrtG13 + x14 + x25 + 
     x15*x25 - 2*x14*x15*x25 - x14*x24*x25 + x14*x15*x24*x25 - x15*x25^2 + 
     x14*x15^2*x25^2 + x14*x15*x24*x25^2 - x14*x15^2*x24*x25^2 + x36 - 
     x13*x14*x36 - 2*x25*x36 + x15*x25*x36 + x13*x14*x15*x25*x36 + 
     x25*x26*x36 - x15*x25^2*x26*x36 + x25*x35*x36 - 2*x15*x25*x35*x36 + 
     x13*x14*x15*x25*x35*x36 + x15*x25^2*x35*x36 - x13*x14*x15^2*x25^2*x35*
      x36 - x25*x26*x35*x36 + x15*x25^2*x26*x35*x36 + x36*x46 - 
     2*x14*x36*x46 + x13*x14*x36*x46 + x25*x36*x46 - 2*x14*x15*x25*x36*x46 + 
     x13*x14*x15*x25*x36*x46 + x14*x24*x25*x36*x46 + 
     x14*x15*x24*x25*x36*x46 - 2*x13*x14^2*x15*x24*x25*x36*x46 - 
     2*x25*x26*x36*x46 + x14*x24*x25*x26*x36*x46 + x14*x15*x24*x25^2*x26*x36*
      x46 - x36^2*x46 + x13*x14*x36^2*x46 + x25*x26*x36^2*x46 - 
     x25*x35*x36^2*x46 + x13*x14*x15*x25*x35*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x14*x36^2*x46^2 - x13*x14*x36^2*x46^2 - 
     x14*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
    (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x13], 
  w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
      x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
      x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
      x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
      x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
      x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
      x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
       x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
      x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
      x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
      x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
      x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
      x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
     (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
       x26^2*x36^2*x46^2)))]] - 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], Log[x36], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG12*sqrtG23 + x15 + x15*x25*x35 - x15^2*x25*x35 + x46 + 
      x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + x15*x25*x26*x35*x36*x46 - 
      x26*x36*x46^2)/(-1 - sqrtG12*sqrtG23 + x15 + x15*x25*x35 - 
      x15^2*x25*x35 + x46 + x15*x46 - 2*x14*x15*x46 + x26*x36*x46 + 
      x15*x25*x26*x35*x36*x46 - x26*x36*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x14 + x15 - x14*x15 + x25*x35 - x15*x25*x35 - x14*x15*x25*x35 + 
     x14*x15^2*x25*x35 + x26*x36 - x25*x26*x35*x36 - x15*x25*x26*x35*x36 + 
     x15*x25^2*x26*x35^2*x36 + x46 - x14*x46 - x14*x15*x46 + x14^2*x15*x46 - 
     x26*x36*x46 - x14*x26*x36*x46 - x25*x26*x35*x36*x46 - 
     x14*x15*x25*x26*x35*x36*x46 + x25*x26^2*x35*x36^2*x46 + 
     x14*x26*x36*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[(-1 + sqrtG13*sqrtG23 + x15 + x15*x25 - x15^2*x25 + x36*x46 + 
      x15*x36*x46 - 2*x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x15*x25*x26*x36*x46 - x26*x36^2*x46^2)/(-1 - sqrtG13*sqrtG23 + x15 + 
      x15*x25 - x15^2*x25 + x36*x46 + x15*x36*x46 - 2*x13*x14*x15*x36*x46 + 
      x26*x36*x46 + x15*x25*x26*x36*x46 - x26*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + sqrtG23 + x15 - x26*x36*x46)/
     (1 - sqrtG23 + x15 - x26*x36*x46)], 
   Log[-1 + x13*x14 + x15 - x13*x14*x15 + x25 - x15*x25 - x13*x14*x15*x25 + 
     x13*x14*x15^2*x25 + x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + 
     x36*x46 - x13*x14*x36*x46 - x13*x14*x15*x36*x46 + 
     x13^2*x14^2*x15*x36*x46 - x26*x36*x46 - x13*x14*x26*x36*x46 - 
     x25*x26*x36*x46 - x13*x14*x15*x25*x26*x36*x46 + x25*x26^2*x36*x46 + 
     x13*x14*x26*x36^2*x46^2], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 + Tensor[Log[x46], 
  Log[(1 + sqrtG23 + x15 - x26*x36*x46)/(1 - sqrtG23 + x15 - x26*x36*x46)], 
  Log[(1 + ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)/
    (1 - ellipticP*sqrtG23 - x14 - x15 + x14*x15 - x25 + x15*x25 + 
     x14*x15*x25 - x14*x15^2*x25 + x14*x24*x25 - 2*x14*x15*x24*x25 + 
     x14*x15^2*x24*x25 + x36 - x13*x14*x36 - x15*x36 + x13*x14*x15*x36 - 
     2*x26*x36 + x25*x26*x36 + x15*x25*x26*x36 - x25*x35*x36 + 
     x15*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x13*x14*x15^2*x25*x35*x36 + 
     x25*x26*x35*x36 + x15*x25*x26*x35*x36 - 2*x15*x25^2*x26*x35*x36 - 
     2*x36*x46 + x14*x36*x46 + x13*x14*x36*x46 + x14*x15*x36*x46 + 
     x13*x14*x15*x36*x46 - 2*x13*x14^2*x15*x36*x46 + x26*x36*x46 + 
     x14*x26*x36*x46 + x25*x26*x36*x46 + x14*x15*x25*x26*x36*x46 - 
     2*x14*x24*x25*x26*x36*x46 - 2*x14*x15*x24*x25*x26*x36*x46 + 
     x26*x36^2*x46 + x13*x14*x26*x36^2*x46 - x25*x26^2*x36^2*x46 + 
     x25*x26*x35*x36^2*x46 + x13*x14*x15*x25*x26*x35*x36^2*x46 - 
     x25*x26^2*x35*x36^2*x46 - x14*x26*x36^2*x46^2 - 
     x13*x14*x26*x36^2*x46^2 + x14*x24*x25*x26^2*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
    (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
  Log[(1 + sqrtG26 - x25*x35 + x14*x46)/(1 - sqrtG26 - x25*x35 + x14*x46)], 
  w[0]] + Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(-1 + sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + x24*x25^2*x35 + 
      x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)/(-1 - sqrtG26*sqrtG46 + 2*x25 - x24*x25 - x25*x35 + 
      x24*x25^2*x35 + x13*x36 - x13*x25*x35*x36 + x14*x46 - x14*x24*x25*x46 - 
      x13*x14*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + x24*x25*x35 + 
      x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)/(1 - sqrtG26*sqrtG56 - x24 - 2*x35 + x25*x35 + 
      x24*x25*x35 + x13*x35*x36 - x13*x25*x35^2*x36 - x14*x46 + x14*x24*x46 + 
      x13*x14*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + x15*x25^2*x35^2 - x46 - 
      x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 2*x25*x26*x35*x36*x46 + 
      x14*x46^2)/(1 - sqrtG12*sqrtG26 - x25*x35 - x15*x25*x35 + 
      x15*x25^2*x35^2 - x46 - x14*x46 - x25*x35*x46 - x14*x15*x25*x35*x46 + 
      2*x25*x26*x35*x36*x46 + x14*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)/
     (1 - sqrtG23*sqrtG26 - x15 - x25*x35 + x15*x25*x35 - 2*x46 + x14*x46 + 
      x14*x15*x46 + x26*x36*x46 + x25*x26*x35*x36*x46 - x14*x26*x36*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x46], 
  Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
    (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
  Log[(-1 + ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)/
    (-1 - ellipticP*sqrtG26 + x14 + x25 - 2*x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25*x35 + x14*x25*x35 - 
     2*x14*x15*x25*x35 - x25^2*x35 + x14*x15*x25^2*x35 - x14*x24*x25^2*x35 + 
     x14*x15*x24*x25^2*x35 + x36 - x13*x14*x36 - x25*x26*x36 - 
     2*x25*x35*x36 + x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 + 
     x25*x26*x35*x36 + x25^2*x26*x35*x36 + x25^2*x35^2*x36 - 
     x13*x14*x15*x25^2*x35^2*x36 - x25^2*x26*x35^2*x36 + x14*x46 - 
     x14^2*x46 + x14*x25*x46 - x14^2*x15*x25*x46 - 2*x14*x24*x25*x46 + 
     x14^2*x24*x25*x46 + x14^2*x15*x24*x25*x46 - 2*x14*x36*x46 + 
     x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 - 2*x14*x25*x35*x36*x46 + 
     x13*x14*x25*x35*x36*x46 + x13*x14^2*x15*x25*x35*x36*x46 + 
     x14*x25*x26*x35*x36*x46 + x14*x24*x25^2*x26*x35*x36*x46 - 
     2*x13*x14*x25*x26*x35*x36^2*x46 + x14^2*x36*x46^2 - 
     x13*x14^2*x36*x46^2 - x14^2*x24*x25*x26*x36*x46^2)], w[x14]] + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], 
   Log[(1 + (-1 - sqrtG26 + x25*x35 - x14*x46)/2)/
     (1 + (-1 + sqrtG26 + x25*x35 - x14*x46)/2)], w[0]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + sqrtG16 - x35 + x14*x24*x46)/(1 - sqrtG16 - x35 + x14*x24*x46)], 
  w[0]] - Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)/
     (1 - sqrtG16*sqrtG46 - 2*x24 + x24*x25 - x35 + x24*x25*x35 - x13*x36 + 
      x13*x35*x36 + x14*x24*x46 - x14*x24^2*x25*x46 + x13*x14*x24*x36*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 2*x24*x25*x35 - 
      x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + x14*x24^2*x46 - 
      x13*x14*x24*x35*x36*x46)/(1 - sqrtG16*sqrtG56 - x24 - x35 - x24*x35 + 
      2*x24*x25*x35 - x13*x35*x36 + x13*x35^2*x36 - x14*x24*x46 + 
      x14*x24^2*x46 - x13*x14*x24*x35*x36*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG12*sqrtG16 - x35 - x15*x25*x35 + x15*x25*x35^2 - x46 - 
      x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 2*x35*x36*x46 + 
      x14*x24*x46^2)/(1 - sqrtG12*sqrtG16 - x35 - x15*x25*x35 + 
      x15*x25*x35^2 - x46 - x14*x24*x46 - x35*x46 - x14*x15*x24*x25*x35*x46 + 
      2*x35*x36*x46 + x14*x24*x46^2)], 
   w[-((-1 + x24 + x15*x25 + x24*x25 - 2*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 + x35 - x15*x25*x35 - 2*x24*x25*x35 + x15*x24*x25*x35 + 
       x15*x24*x25^2*x35 + x24^2*x25^2*x35 - x15*x24^2*x25^2*x35 + x36 - 
       x24*x36 - x24*x25*x26*x36 + x24^2*x25*x26*x36 - x35*x36 - 
       x15*x25*x35*x36 + x24*x25*x35*x36 + x15*x24*x25*x35*x36 + 
       x24*x25*x26*x35*x36 + x15*x24*x25^2*x26*x35*x36 - 
       x24^2*x25^2*x26*x35*x36 - x15*x24^2*x25^2*x26*x35*x36 + 
       x15*x25*x35^2*x36 - x15*x24*x25^2*x35^2*x36 - x15*x24*x25^2*x26*x35^2*
        x36 + x15*x24^2*x25^3*x26*x35^2*x36 + x46 - x24*x46 - x24*x25*x46 + 
       x24^2*x25*x46 - x36*x46 + x24*x36*x46 + x24*x25*x26*x36*x46 - 
       x24^2*x25*x26*x36*x46 - x35*x36*x46 + x24*x25*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - x24^2*x25^2*x26*x35*x36*x46 + 
       x35*x36^2*x46 - 2*x24*x25*x26*x35*x36^2*x46 + x24^2*x25^2*x26^2*x35*
        x36^2*x46)/(x13*x24*x36*(1 - 2*x15*x25*x35 + x15^2*x25^2*x35^2 - 
        2*x46 - 2*x15*x25*x35*x46 + x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 2*x46 + 
      x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)/(1 - sqrtG13*sqrtG16 - x15*x25 - x35 + x15*x25*x35 - 
      2*x46 + x14*x24*x46 + x14*x15*x24*x25*x46 + x36*x46 + x35*x36*x46 - 
      x14*x24*x36*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 - Tensor[Log[x46], 
  Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
    (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
  Log[(1 + ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)/
    (1 - ellipticP*sqrtG16 + x14 - 2*x14*x24 - x25 - x14*x15*x25 + 
     x14*x24*x25 + x14*x15*x24*x25 - x35 - x14*x35 + x25*x35 + 
     x14*x15*x25*x35 + x14*x24*x25*x35 + x14*x15*x24*x25*x35 - 
     2*x14*x15*x24*x25^2*x35 - x36 - x13*x14*x36 + x25*x26*x36 + x35*x36 + 
     x13*x14*x35*x36 + x25*x35*x36 + x13*x14*x15*x25*x35*x36 - 
     2*x25*x26*x35*x36 - x25*x35^2*x36 - x13*x14*x15*x25*x35^2*x36 + 
     x25*x26*x35^2*x36 - 2*x14*x46 + x14*x24*x46 + x14^2*x24*x46 + 
     x14*x24*x25*x46 + x14^2*x15*x24*x25*x46 - x14^2*x24^2*x25*x46 - 
     x14^2*x15*x24^2*x25*x46 + x14*x36*x46 + x13*x14*x36*x46 + 
     x14*x24*x36*x46 + x13*x14^2*x24*x36*x46 - 2*x14*x24*x25*x26*x36*x46 + 
     x14*x35*x36*x46 + x13*x14*x35*x36*x46 + x14*x24*x25*x35*x36*x46 + 
     x13*x14^2*x15*x24*x25*x35*x36*x46 - 2*x14*x24*x25*x26*x35*x36*x46 - 
     2*x13*x14*x35*x36^2*x46 - x14^2*x24*x36*x46^2 - 
     x13*x14^2*x24*x36*x46^2 + x14^2*x24^2*x25*x26*x36*x46^2)], w[x14]] - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], 
   Log[(1 + (-1 - sqrtG16 + x35 - x14*x24*x46)/2)/
     (1 + (-1 + sqrtG16 + x35 - x14*x24*x46)/2)], w[0]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + sqrtG36 - x25 + x13*x14*x36*x46)/(1 - sqrtG36 - x25 + 
     x13*x14*x36*x46)], w[0]] - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)/
     (-1 - sqrtG36*sqrtG46 + x25 + x24*x25 - x24*x25^2 + x13*x36 + 
      x13*x25*x36 - 2*x13*x25*x35*x36 + x13*x14*x36*x46 + 
      x13*x14*x24*x25*x36*x46 - x13^2*x14*x36^2*x46)], 
   w[-((-(x15^2*x25) + x15^2*x24*x25 + x15^2*x25^2 - x15^2*x24*x25^2 + 
       x15^2*x25*x35 - x15^2*x25^2*x35 - x15^2*x24*x25^2*x35 + 
       x15^2*x24*x25^3*x35 + x13*x15^2*x25*x36 - x13*x15^2*x25*x35*x36 - 
       x13*x15^2*x25^2*x35*x36 + x13*x15^2*x25^2*x35^2*x36 - x15*x46 + 
       x15*x25*x46 + x15*x24*x25*x46 - x15*x24*x25^2*x46 + x15*x36*x46 + 
       x13*x15*x36*x46 - 2*x15*x25*x36*x46 + x13*x15*x25*x36*x46 + 
       x15*x24*x25*x36*x46 + x15*x25*x26*x36*x46 - 2*x15*x24*x25*x26*x36*
        x46 + x15*x24*x25^2*x26*x36*x46 + x15*x25*x35*x36*x46 - 
       2*x13*x15*x25*x35*x36*x46 - x15*x24*x25^2*x35*x36*x46 - 
       x15*x25*x26*x35*x36*x46 + x15*x24*x25^2*x26*x35*x36*x46 - 
       x13*x15*x36^2*x46 - x13*x15*x25*x26*x36^2*x46 + 
       x13*x15*x25*x35*x36^2*x46 + x13*x15*x25*x26*x35*x36^2*x46 - 
       x36*x46^2 + x13*x36*x46^2 + x24*x25*x36*x46^2 + x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x36^2*x46^2 - x13*x36^2*x46^2 - 
       x26*x36^2*x46^2 - x13*x26*x36^2*x46^2 - x24*x25*x26*x36^2*x46^2 + 
       x24*x25*x26^2*x36^2*x46^2 + x13*x26*x36^3*x46^2)/
      (x15*(1 - 2*x24*x25 + x24^2*x25^2 - 2*x13*x36 - 2*x13*x24*x25*x36 + 
        x13^2*x36^2)*x46))]]/2 - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(-1 + sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 2*x13*x36 - 
      x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - x13*x14*x24*x36*x46 + 
      x13^2*x14*x35*x36^2*x46)/(-1 - sqrtG36*sqrtG56 + x24 + x25 - x24*x25 + 
      2*x13*x36 - x13*x35*x36 - x13*x25*x35*x36 - x13*x14*x36*x46 - 
      x13*x14*x24*x36*x46 + x13^2*x14*x35*x36^2*x46)], 
   w[-((-1 + x24 + x25 - x24*x25 + x35 - x25*x35 - x24*x25*x35 + 
       x24*x25^2*x35 + x13*x36 - x13*x35*x36 - x13*x25*x35*x36 + 
       x13*x25*x35^2*x36 + x46 - x24*x46 - x25*x46 + x24*x25*x46 + x36*x46 - 
       2*x13*x36*x46 - x24*x36*x46 - x25*x26*x36*x46 + x24*x25*x26*x36*x46 - 
       2*x35*x36*x46 + x13*x35*x36*x46 + x25*x35*x36*x46 + 
       x13*x25*x35*x36*x46 + x24*x25*x35*x36*x46 + x25*x26*x35*x36*x46 + 
       x24*x25*x26*x35*x36*x46 - 2*x24*x25^2*x26*x35*x36*x46 + 
       x13*x35*x36^2*x46 + x13*x25*x26*x35*x36^2*x46 - 
       x13*x25*x35^2*x36^2*x46 - x13*x25*x26*x35^2*x36^2*x46 - x36*x46^2 + 
       x13*x36*x46^2 + x24*x36*x46^2 + x25*x26*x36*x46^2 - 
       x24*x25*x26*x36*x46^2 + x35*x36^2*x46^2 - x13*x35*x36^2*x46^2 - 
       x25*x26*x35*x36^2*x46^2 - x13*x25*x26*x35*x36^2*x46^2 - 
       x24*x25*x26*x35*x36^2*x46^2 + x24*x25^2*x26^2*x35*x36^2*x46^2 + 
       x13*x25*x26*x35^2*x36^3*x46^2)/(x15*x25*(1 - 2*x24 + x24^2 - 
        2*x13*x35*x36 - 2*x13*x24*x35*x36 + x13^2*x35^2*x36^2)*x46))]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG13*sqrtG36 - x25 - x15*x25 + x15*x25^2 - x36*x46 - 
      x13*x14*x36*x46 - x25*x36*x46 - x13*x14*x15*x25*x36*x46 + 
      2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)/(1 - sqrtG13*sqrtG36 - x25 - 
      x15*x25 + x15*x25^2 - x36*x46 - x13*x14*x36*x46 - x25*x36*x46 - 
      x13*x14*x15*x25*x36*x46 + 2*x25*x26*x36*x46 + x13*x14*x36^2*x46^2)], 
   w[-((-(x13*x24) + x13*x24*x25 + x13*x15*x24*x25 - x24^2*x25 + 
       x15*x24^2*x25 - x13*x15*x24*x25^2 + x24^2*x25^2 - x15*x24^2*x25^2 + 
       x24^2*x25*x26 - x24^2*x25^2*x26 - x15*x24^2*x25^2*x26 + 
       x15*x24^2*x25^3*x26 - x13^2*x36 + x13*x24*x36 + x13^2*x15*x25*x36 - 
       2*x13*x24*x25*x36 + x13*x15*x24*x25*x36 + x13*x24*x25*x26*x36 - 
       x13*x15*x24*x25^2*x26*x36 + x13^2*x35*x36 - x13^2*x15*x25*x35*x36 + 
       x13*x24*x25*x35*x36 - 2*x13*x15*x24*x25*x35*x36 + 
       x13*x15*x24*x25^2*x35*x36 - x13*x24*x25*x26*x35*x36 + 
       x13*x15*x24*x25^2*x26*x35*x36 + x13^2*x36^2 - x13^2*x35*x36^2 - 
       x13^2*x15*x25*x35*x36^2 + x13^2*x15*x25*x35^2*x36^2 + x13^2*x36*x46 + 
       x13*x24*x36*x46 + x13*x24*x25*x36*x46 + x24^2*x25*x36*x46 - 
       2*x13*x24*x25*x26*x36*x46 - x24^2*x25*x26*x36*x46 - 
       x24^2*x25^2*x26*x36*x46 + x24^2*x25^2*x26^2*x36*x46 - 
       x13^2*x36^2*x46 - x13*x24*x36^2*x46 + x13*x24*x25*x26*x36^2*x46 - 
       x13^2*x35*x36^2*x46 - x13*x24*x25*x35*x36^2*x46 + 
       x13*x24*x25*x26*x35*x36^2*x46 + x13^2*x35*x36^3*x46)/
      (x13*x24*(1 - 2*x15*x25 + x15^2*x25^2 - 2*x36*x46 - 2*x15*x25*x36*x46 + 
        x36^2*x46^2)))]]/2 + 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 2*x36*x46 + 
      x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + x25*x26*x36*x46 - 
      x13*x14*x26*x36^2*x46^2)/(1 - sqrtG23*sqrtG36 - x15 - x25 + x15*x25 - 
      2*x36*x46 + x13*x14*x36*x46 + x13*x14*x15*x36*x46 + x26*x36*x46 + 
      x25*x26*x36*x46 - x13*x14*x26*x36^2*x46^2)], 
   w[-((-1 + x13 + x15 - x13*x15 + x25 - x13*x25 - x15*x25 + x13*x15*x25 + 
       x26 - x25*x26 - x15*x25*x26 + x15*x25^2*x26 + x13*x36 - x13^2*x36 - 
       x13*x15*x36 + x13^2*x15*x36 - 2*x13*x26*x36 + x13*x25*x26*x36 + 
       x13*x15*x25*x26*x36 - x13*x25*x35*x36 + x13^2*x25*x35*x36 + 
       x13*x15*x25*x35*x36 - x13^2*x15*x25*x35*x36 + x13*x25*x26*x35*x36 + 
       x13*x15*x25*x26*x35*x36 - 2*x13*x15*x25^2*x26*x35*x36 + 
       x13^2*x26*x36^2 - x13^2*x25*x26*x35*x36^2 - x13^2*x15*x25*x26*x35*
        x36^2 + x13^2*x15*x25^2*x26*x35^2*x36^2 + x36*x46 - 2*x13*x36*x46 + 
       x13^2*x36*x46 - x26*x36*x46 + x13*x26*x36*x46 - x25*x26*x36*x46 + 
       x13*x25*x26*x36*x46 + x25*x26^2*x36*x46 + x13*x26*x36^2*x46 - 
       x13^2*x26*x36^2*x46 - x13*x25*x26^2*x36^2*x46 + 
       x13*x25*x26*x35*x36^2*x46 - x13^2*x25*x26*x35*x36^2*x46 - 
       x13*x25*x26^2*x35*x36^2*x46 + x13^2*x25*x26^2*x35*x36^3*x46)/
      (x13*x24*x25*(1 - 2*x15 + x15^2 - 2*x26*x36*x46 - 2*x15*x26*x36*x46 + 
        x26^2*x36^2*x46^2)))]]/2 - Tensor[Log[x46], 
  Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
    (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
  Log[(1 + ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)/
    (1 - ellipticP*sqrtG36 - x14 - 2*x25 + x14*x25 + x14*x15*x25 + 
     x14*x24*x25 - x14*x15*x24*x25 + x25^2 - x14*x15*x25^2 - x14*x24*x25^2 + 
     x14*x15*x24*x25^2 - x36 + x13*x14*x36 + x25*x36 + x13*x14*x25*x36 - 
     2*x13*x14*x15*x25*x36 + x25*x26*x36 - x25^2*x26*x36 + x25*x35*x36 - 
     2*x13*x14*x25*x35*x36 + x13*x14*x15*x25*x35*x36 - x25^2*x35*x36 + 
     x13*x14*x15*x25^2*x35*x36 - x25*x26*x35*x36 + x25^2*x26*x35*x36 + 
     x14*x36*x46 - 2*x13*x14*x36*x46 + x13*x14^2*x36*x46 + x14*x25*x36*x46 - 
     2*x13*x14*x25*x36*x46 + x13*x14^2*x15*x25*x36*x46 - 
     2*x14*x24*x25*x36*x46 + x13*x14^2*x24*x25*x36*x46 + 
     x13*x14^2*x15*x24*x25*x36*x46 - 2*x14*x25*x26*x36*x46 + 
     x14*x24*x25*x26*x36*x46 + x14*x24*x25^2*x26*x36*x46 + 
     x13*x14*x36^2*x46 - x13^2*x14^2*x36^2*x46 + x13*x14*x25*x26*x36^2*x46 + 
     x13*x14*x25*x35*x36^2*x46 - x13^2*x14^2*x15*x25*x35*x36^2*x46 + 
     x13*x14*x25*x26*x35*x36^2*x46 - x13*x14^2*x36^2*x46^2 + 
     x13^2*x14^2*x36^2*x46^2 - x13*x14^2*x24*x25*x26*x36^2*x46^2)], w[x14]] - 
 Tensor[Log[x46], Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], 
   Log[(1 + (-1 - sqrtG36 + x25 - x13*x14*x36*x46)/2)/
     (1 + (-1 + sqrtG36 + x25 - x13*x14*x36*x46)/2)], w[0]]/2


==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81032,       1945]
NotebookOptionsPosition[     78536,       1895]
NotebookOutlinePosition[     78973,       1912]
CellTagsIndexPosition[     78930,       1909]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**"}], "**"}], "********)"}], "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "Ancillary", " ", "file", " ", "to", " ", 
    "\"\<Bootstrapping elliptic Feynman integrals           \>"}], "*)"}], 
  "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "using", " ", "Schubert", " ", "analysis", 
    "\"\< by Roger Morales, Anne Spiering,             \>"}], "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"Matthias", " ", "Wilhelm"}], ",", " ", 
    RowBox[{"Qinglin", " ", "Yang", " ", "and", " ", "Chi", " ", "Zhang"}], 
    ",", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2212.", 
      RowBox[{"xxxxx", "."}]}]}]}], "       ", "*)"}], "           ", "\n", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "This", " ", "file", " ", "is", " ", "a", " ", "demo", " ", "to", " ", 
     "read", " ", "the", " ", "symbol", " ", "of", " ", "the", " ", "12"}], 
    "-", "point"}], "                ", "*)"}], " ", "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"double", "-", 
     RowBox[{"box", " ", "integral"}]}], ",", " ", 
    RowBox[{"which", " ", "we", " ", "denote", " ", "by", " ", 
     RowBox[{"\"\<dbSymbol\>\"", "."}]}]}], "                   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "The", " ", "variables", " ", "xij", " ", "denote", " ", "the", " ", "9", 
     " ", "cross", " ", "ratios", " ", "chi_", 
     RowBox[{"{", "ij", "}"}]}], ",", " ", "while"}], "           ", "*)"}], 
  "\n", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "\"\<ellipticP\>\"", " ", "provides", " ", "the", " ", "elliptic", " ", 
    RowBox[{"curve", "."}]}], "                              ", "*)"}], 
  "                                             ", "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "We", " ", "also", " ", "provide", " ", "the", " ", "set", " ", "of", " ", 
    "14", " ", 
    RowBox[{"(", 
     RowBox[{"linearly", " ", "dependent"}], ")"}], " ", "and"}], 
   "                ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"linearly", " ", "independent"}], ")"}], " ", "last", " ", 
    "entries", " ", 
    RowBox[{"(", 
     RowBox[{"besides", " ", "tau"}], ")"}]}], "                   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
   "that", " ", "are", " ", "obtained", " ", "from", " ", "the", " ", 
    "hexagon", " ", "symbol", " ", "integration", " ", "in"}], 
   "              ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"\"\<LastEntriesSymbolInt\>\"", ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "ones", " ", "used", " ", "in", " ", "the", " ", 
     "bootstrap", " ", "of"}]}], "         ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{
    "the", " ", "symbol", " ", "in", " ", "\"\<LastEntriesBootstrap\>\""}], 
    ",", " ", 
    RowBox[{"as", " ", "well", " ", "as", " ", "their", " ", "images"}]}], 
   "         ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"y", "[", "c", "]"}], " ", "on", " ", "the", " ", "elliptic", " ", 
    RowBox[{"curve", "."}]}], "                                           ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{
    "we", " ", "also", " ", "provide", " ", "a", " ", "code", " ", "to", " ", 
     "compute", " ", "the", " ", "torus", " ", "images", " ", 
     RowBox[{"w", "[", "c", "]"}]}]}], "      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"numerically", " ", "using", " ", "the", " ", "images", " ", 
     RowBox[{"y", "[", "c", "]"}]}], ",", " ", 
    RowBox[{"and", " ", "give", " ", "some", " ", 
     RowBox[{"examples", "."}]}]}], "            ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
  "(*", "                                                                     \
    ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "********)"}]}]], "Input",
 CellChangeTimes->{{3.879915597161871*^9, 3.879915597161871*^9}, {
   3.879915643628889*^9, 3.8799157424801526`*^9}, {3.879916511159528*^9, 
   3.879916551223383*^9}, {3.8799259233354187`*^9, 3.8799260662836432`*^9}, {
   3.879926912747049*^9, 3.8799269210663033`*^9}, {3.879928813814535*^9, 
   3.8799288883617024`*^9}, {3.87992937522653*^9, 3.8799294245870695`*^9}, {
   3.8799295972040157`*^9, 3.8799296846546774`*^9}, {3.879929723277149*^9, 
   3.8799297855730133`*^9}, {3.879930158778287*^9, 3.8799302530224514`*^9}, {
   3.8799305887913747`*^9, 3.8799305896069813`*^9}, {3.879931430944487*^9, 
   3.879931475647095*^9}, {3.8799315456866803`*^9, 3.879931621183333*^9}, {
   3.8799320456762905`*^9, 3.87993206980105*^9}, {3.8799321109806075`*^9, 
   3.8799321291572547`*^9}, 3.8799322810724974`*^9, {3.879934188363494*^9, 
   3.8799342210831556`*^9}, {3.8799345740883665`*^9, 
   3.8799345957851543`*^9}, {3.88001324705943*^9, 3.880013249967819*^9}, {
   3.8800871268470435`*^9, 3.8800871571916943`*^9}, {3.880087222660183*^9, 
   3.880087293525235*^9}, {3.880089007033202*^9, 3.8800890143031297`*^9}, 
   3.8800896271624703`*^9, {3.8800898773552675`*^9, 3.880089880787515*^9}, {
   3.880099664624442*^9, 3.8800996795175858`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"836b21e1-952e-47d5-8545-99dd107f0c0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "dbSymbol.txt"}], ";"}]}], "Code",
 CellChangeTimes->{{3.880086213832522*^9, 3.880086240122677*^9}, 
   3.880086353911829*^9, {3.880087187393075*^9, 3.8800871896547337`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b9d02a3d-ba94-474e-9689-fd591a987779"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "elliptic", " ", "curve", " ", 
      RowBox[{"y", "^", "2"}]}], "=", 
     RowBox[{"-", 
      RowBox[{"Delta6", "[", "x14", "]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"obtained", " ", "from", " ", "the", " ", "6"}], "-", 
     RowBox[{"point", " ", "Gram", " ", "determinant"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "ellipticP"}]], "Input",
 CellChangeTimes->{{3.8800869982003956`*^9, 3.880086999496932*^9}, {
  3.8800871956407137`*^9, 3.880087196177255*^9}, {3.8800924548484335`*^9, 
  3.880092458586625*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0070fb36-a257-4a82-aa64-adc8d8c09667"],

Cell[BoxData[
 RowBox[{"\[Sqrt]", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "x14"}], "+", 
    SuperscriptBox["x14", "2"], "-", 
    RowBox[{"2", " ", "x25"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x25"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", "x25"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", "x25"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", "x25"}], "+", 
    SuperscriptBox["x25", "2"], "-", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", 
     SuperscriptBox["x25", "2"]}], "-", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"]}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", "x24", " ", 
     SuperscriptBox["x25", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"]}], "-", 
    RowBox[{"2", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x36"}], "+", 
    RowBox[{"2", " ", "x25", " ", "x36"}], "-", 
    RowBox[{"4", " ", "x14", " ", "x25", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x25", " ", "x36"}], "-", 
    RowBox[{"4", " ", "x13", " ", "x14", " ", "x15", " ", "x25", " ", "x36"}],
     "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", "x25", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", "x25", " ", "x36"}],
     "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", "x25", " ", 
     "x36"}], "+", 
    RowBox[{"2", " ", "x25", " ", "x26", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x26", " ", "x36"}], "-", 
    RowBox[{"4", " ", "x14", " ", "x24", " ", "x25", " ", "x26", " ", "x36"}],
     "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x25", " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x35", " ", "x36"}], "-", 
    RowBox[{"4", " ", "x13", " ", "x14", " ", "x25", " ", "x35", " ", "x36"}],
     "-", 
    RowBox[{"4", " ", "x14", " ", "x15", " ", "x25", " ", "x35", " ", "x36"}],
     "+", 
    RowBox[{
    "2", " ", "x13", " ", "x14", " ", "x15", " ", "x25", " ", "x35", " ", 
     "x36"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x35", " ", 
     "x36"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x35", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x25", " ", "x26", " ", "x35", " ", "x36"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", "x36"}],
     "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", "x36"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", "x36"}], "-", 
    RowBox[{"4", " ", "x14", " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "3"], " ", "x26", " ", "x35", " ", "x36"}], "+", 
    SuperscriptBox["x36", "2"], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
    "2", " ", "x13", " ", "x14", " ", "x15", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{"2", " ", "x25", " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
    "2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", "x35", " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x15", "2"], " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x15", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", 
     SuperscriptBox["x35", "2"], " ", 
     SuperscriptBox["x36", "2"]}], "+", 
    RowBox[{"2", " ", "x14", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x36", " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x36", " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x36", " ", "x46"}],
     "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x36", " ", 
     "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x36", " ", 
     "x46"}], "-", 
    RowBox[{"4", " ", "x14", " ", "x24", " ", "x25", " ", "x36", " ", "x46"}],
     "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x36", " ", 
     "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x36", " ", 
     "x46"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", "x25", " ", 
     "x36", " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", "x25", " ", 
     "x36", " ", "x46"}], "-", 
    RowBox[{"4", " ", "x13", " ", 
     SuperscriptBox["x14", "3"], " ", "x15", " ", "x24", " ", "x25", " ", 
     "x36", " ", "x46"}], "-", 
    RowBox[{"4", " ", "x14", " ", "x25", " ", "x26", " ", "x36", " ", "x46"}],
     "+", 
    RowBox[{
    "2", " ", "x14", " ", "x24", " ", "x25", " ", "x26", " ", "x36", " ", 
     "x46"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x26", " ", 
     "x36", " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36", " ", "x46"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x36", " ", "x46"}], "-", 
    RowBox[{"2", " ", "x14", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", "x14", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{
    "2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{"2", " ", "x14", " ", "x24", " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", "x35", " ", 
     SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
    RowBox[{
    "4", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
     SuperscriptBox["x36", "3"], " ", "x46"}], "+", 
    RowBox[{
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x13", "2"], " ", 
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}], "-", 
    RowBox[{"2", " ", "x13", " ", 
     SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", "x26", " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x14", "2"], " ", 
     SuperscriptBox["x24", "2"], " ", 
     SuperscriptBox["x25", "2"], " ", 
     SuperscriptBox["x26", "2"], " ", 
     SuperscriptBox["x36", "2"], " ", 
     SuperscriptBox["x46", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8800870002844534`*^9, 3.880087196743088*^9, 
  3.8800899208643074`*^9, 3.8800997264923987`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"debda722-03ff-4754-8291-3de15f6c166b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "list", " ", "contains", " ", "the", " ", "14", " ", 
     RowBox[{"(", 
      RowBox[{"linearly", " ", "dependent"}], ")"}], " ", "last", " ", 
     "entries", " ", "obtained", " ", "from", " ", "the", " ", "hexagon", " ",
      "symbol", " ", "integration"}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "corresponding", " ", 
     "images", " ", "on", " ", "the", " ", "curve"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "order", " ", 
    RowBox[{"is", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"y", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d_", 
          RowBox[{"1", "^", "+"}]}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"d_", 
           RowBox[{"1", "^", "+"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d_", 
          RowBox[{"1", "^", "-"}]}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"d_", 
           RowBox[{"1", "^", "-"}]}], "]"}]}], "}"}], ",", "...", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d_", 
          RowBox[{"6", "^", "+"}]}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"d_", 
           RowBox[{"6", "^", "+"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d_", 
          RowBox[{"6", "^", "-"}]}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"d_", 
           RowBox[{"6", "^", "-"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x14", ",", 
         RowBox[{"y", "[", "x14", "]"}]}], "}"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "LastEntriesSymbolInt"}]], "Input",
 CellChangeTimes->{{3.8800872007638435`*^9, 3.8800872012650394`*^9}, {
  3.880099695952227*^9, 3.880099696218932*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"75853f05-b7fc-4bde-bc61-88a0d268010f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{"1", "-", "x36", "-", 
               RowBox[{"x25", " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"x26", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x35"}], ")"}], " ", "x36"}], 
                    "-", 
                    RowBox[{"x35", " ", "x36"}]}], ")"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{
             FractionBox[
              RowBox[{
                RowBox[{"-", "1"}], "+", 
                TemplateBox[{"9"}, "OutputSizeLimit`Skeleton"]}], 
              RowBox[{"2", " ", "x15", " ", "x46"}]], ",", 
             RowBox[{"-", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{"2", " ", "x15", " ", "x46", " ", 
                  SqrtBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}]]}]}], 
           "}"}], ",", 
         TemplateBox[{"10"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"x14", ",", 
             SqrtBox[
              RowBox[{"1", "-", 
                RowBox[{"2", " ", "x14"}], "+", 
                SuperscriptBox["x14", "2"], "-", 
                RowBox[{"2", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x25"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", "x25"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25"}], "-", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", "x25"}],
                 "+", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
                  "x25"}], "+", 
                SuperscriptBox["x25", "2"], "-", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x15", "2"], " ", 
                  SuperscriptBox["x25", "2"]}], "-", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                TemplateBox[{"141"}, "OutputSizeLimit`Skeleton"], "+", 
                
                RowBox[{
                 "2", " ", "x13", " ", "x14", " ", "x25", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x13", "2"], " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                
                RowBox[{
                 "2", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                
                RowBox[{
                 "2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", 
                  SuperscriptBox["x26", "2"], " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                
                RowBox[{
                 "4", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "3"], " ", "x46"}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x13", "2"], " ", 
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", 
                  "x26", " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", 
                  "x26", " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x24", "2"], " ", 
                  SuperscriptBox["x25", "2"], " ", 
                  SuperscriptBox["x26", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}]}]]}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 20, "sessionID" -> 24925212949593799599, 
   "byteCount" -> 609976, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.880087043074391*^9, 3.8800872018238044`*^9, 
  3.8800899219047613`*^9, 3.880099728642412*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"89afd488-a102-4b18-81ca-c17039e2ef00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "list", " ", "contains", " ", "the", " ", "8", " ", 
      RowBox[{"(", 
       RowBox[{"linearly", " ", "independent"}], ")"}], " ", "last", " ", 
      "entries", " ", "used", " ", "to", " ", "bootstrap", " ", "the", " ", 
      "double"}], "-", 
     RowBox[{"box", " ", "symbol"}]}], ",", " ", 
    RowBox[{
    "as", " ", "well", " ", "as", " ", "the", " ", "corresponding", " ", 
     "images", " ", "on", " ", "the", " ", "curve"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "order", " ", 
    RowBox[{"is", ":", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"y", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c_", "1"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"c_", "1"}], "]"}]}], "}"}], ",", "...", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c_", "6"}], ",", 
         RowBox[{"y", "[", 
          RowBox[{"c_", "6"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x14", ",", 
         RowBox[{"y", "[", "x14", "]"}]}], "}"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "LastEntriesBootstrap"}]], "Input",
 CellChangeTimes->{{3.8800872053924184`*^9, 3.8800872058954306`*^9}, {
  3.880099701764724*^9, 3.880099703586519*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"90cafc26-1043-46b1-b575-8fda800a2ef9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{"1", "-", "x36", "-", 
               RowBox[{"x25", " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"x26", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x35"}], ")"}], " ", "x36"}], 
                    "-", 
                    RowBox[{"x35", " ", "x36"}]}], ")"}]}]}]}], "}"}], ",", 
         TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"x14", ",", 
             SqrtBox[
              RowBox[{"1", "-", 
                RowBox[{"2", " ", "x14"}], "+", 
                SuperscriptBox["x14", "2"], "-", 
                RowBox[{"2", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x25"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", "x25"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25"}], "-", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", "x25"}],
                 "+", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
                  "x25"}], "+", 
                SuperscriptBox["x25", "2"], "-", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x15", "2"], " ", 
                  SuperscriptBox["x25", "2"]}], "-", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                RowBox[{"2", " ", "x14", " ", "x15", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"]}], "+", 
                TemplateBox[{"141"}, "OutputSizeLimit`Skeleton"], "+", 
                
                RowBox[{
                 "2", " ", "x13", " ", "x14", " ", "x25", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x13", "2"], " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x25", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                
                RowBox[{
                 "2", " ", "x14", " ", "x25", " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                
                RowBox[{
                 "2", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "+", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x15", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", "x26", " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                RowBox[{"2", " ", "x14", " ", "x24", " ", 
                  SuperscriptBox["x25", "2"], " ", 
                  SuperscriptBox["x26", "2"], " ", "x35", " ", 
                  SuperscriptBox["x36", "2"], " ", "x46"}], "-", 
                RowBox[{
                 "4", " ", "x13", " ", "x14", " ", "x25", " ", "x26", " ", 
                  "x35", " ", 
                  SuperscriptBox["x36", "3"], " ", "x46"}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x13", "2"], " ", 
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", 
                  "x26", " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "-", 
                RowBox[{"2", " ", "x13", " ", 
                  SuperscriptBox["x14", "2"], " ", "x24", " ", "x25", " ", 
                  "x26", " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}], "+", 
                RowBox[{
                  SuperscriptBox["x14", "2"], " ", 
                  SuperscriptBox["x24", "2"], " ", 
                  SuperscriptBox["x25", "2"], " ", 
                  SuperscriptBox["x26", "2"], " ", 
                  SuperscriptBox["x36", "2"], " ", 
                  SuperscriptBox["x46", "2"]}]}]]}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 21, "sessionID" -> 24925212949593799599, 
   "byteCount" -> 836944, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.880087057490837*^9, 3.8800872063355274`*^9, 
  3.880089922974269*^9, 3.880099730026436*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"0ba586a9-0c60-4048-afea-efdcffe15797"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "provide", " ", "the", " ", "symbol", " ", "of", 
     " ", "the", " ", "12"}], "-", 
    RowBox[{"point", " ", "double", " ", "box", " ", 
     RowBox[{"(", 
      RowBox[{"without", " ", "the", " ", "tau", " ", "contribution"}], 
      ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", "dbSymbol"}]], "Input",
 CellChangeTimes->{{3.8800872103161*^9, 3.880087211037545*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"cf7945d3-5efe-4c18-810e-03a1ca826a72"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"-", 
         RowBox[{"Tensor", "[", 
           RowBox[{
             RowBox[{"Log", "[", "x13", "]"}], ",", 
             RowBox[{"Log", "[", "x15", "]"}], ",", 
             RowBox[{"Log", "[", "x26", "]"}], ",", 
             RowBox[{"w", "[", "0", "]"}]}], "]"}]}], "-", 
       RowBox[{"Tensor", "[", 
         RowBox[{
           RowBox[{"Log", "[", "x13", "]"}], ",", 
           RowBox[{"Log", "[", "x15", "]"}], ",", 
           RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", 
                RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}], 
              RowBox[{"1", "+", 
                RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    ")"}]}]}]], "]"}], ",", 
           RowBox[{"w", "[", 
             RowBox[{"-", 
               FractionBox[
                RowBox[{
                  RowBox[{"-", "1"}], "+", "x13", "+", "x15", "-", 
                  RowBox[{"x13", " ", "x15"}], "+", 
                  TemplateBox[{"56"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"x13", " ", "x26", " ", 
                    SuperscriptBox["x36", "2"]}], "-", 
                  
                  RowBox[{
                   "2", " ", "x13", " ", "x15", " ", "x25", " ", "x26", " ", 
                    "x35", " ", 
                    SuperscriptBox["x36", "2"]}], "+", 
                  RowBox[{"x13", " ", 
                    SuperscriptBox["x15", "2"], " ", 
                    SuperscriptBox["x25", "2"], " ", "x26", " ", 
                    SuperscriptBox["x35", "2"], " ", 
                    SuperscriptBox["x36", "2"]}]}], 
                RowBox[{"x15", " ", 
                  RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "x13"}], "+", 
                    SuperscriptBox["x13", "2"], "-", 
                    RowBox[{"2", " ", "x24", " ", "x25", " ", "x26"}], "-", 
                    
                    RowBox[{
                    "2", " ", "x13", " ", "x24", " ", "x25", " ", "x26"}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["x24", "2"], " ", 
                    SuperscriptBox["x25", "2"], " ", 
                    SuperscriptBox["x26", "2"]}]}], ")"}], " ", "x36", " ", 
                  "x46"}]]}], "]"}]}], "]"}], "+", 
       TemplateBox[{"1045"}, "OutputSizeLimit`Skeleton"]}], Short[#, 5]& ], 
   "line" -> 22, "sessionID" -> 24925212949593799599, "byteCount" -> 11381920,
    "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.8800870645089407`*^9, 3.880087211714216*^9, 
  3.8800899247056575`*^9, 3.880099731753138*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"704d66ac-4e8f-4c13-83a2-07274eafcebe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "compute", " ", "the", " ", "Weierstrass", " ", 
    "normal", " ", "form"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"xytoXY", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", ":>", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "X"}], "a3"], "-", 
         FractionBox["a2", 
          RowBox[{"3", "a3"}]]}]}], ",", 
       RowBox[{"y", ":>", 
        FractionBox[
         RowBox[{"4", "Y"}], "a3"]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"XYtoxy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"a2", "+", 
           RowBox[{"3", " ", "a3", " ", "x"}]}], ")"}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", 
        FractionBox[
         RowBox[{"a3", " ", "y"}], "4"]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aitouv", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}], "->", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ellipticP", "^", "2"}], ")"}], "/.", 
          RowBox[{"x14", "->", "x"}]}], ",", "x"}], "]"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"weierstrasscubic", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Union", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Y", "/.", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["y", "2"], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"a3", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                    RowBox[{"a2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"a1", " ", "x"}], "+", "a0"}], ")"}]}], "/.", 
                 "xytoXY"}], "]"}], "\[Equal]", "0"}], ",", "Y"}], "]"}]}], 
           ")"}], "2"], "]"}], "]"}], ",", "X"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "give", " ", "numerical", " ", "values", " ", 
     "to", " ", "the", " ", "cross", " ", "ratios", " ", "based", " ", "on", 
     " ", "Plucker", " ", "coordinates"}], "  ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xtoab", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x24", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "]"}]}]]}], ",", 
       RowBox[{"x25", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "9", ",", "10"}], "]"}]}]]}], ",", 
       RowBox[{"x26", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "11", ",", "12"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "9", ",", "10"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "11", ",", "12"}], "]"}]}]]}], ",", 
       RowBox[{"x35", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}]}]]}], ",", 
       RowBox[{"x36", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "11", ",", "12"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "11", ",", "12"}], "]"}]}]]}], ",", 
       RowBox[{"x13", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "11", ",", "12"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"3", ",", "4", ",", "11", ",", "12"}], "]"}]}]]}], ",", 
       RowBox[{"x46", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "11", ",", "12"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "10"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "11", ",", "12"}], "]"}]}]]}], ",", 
       RowBox[{"x14", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "11", ",", "12"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "11", ",", "12"}], "]"}]}]]}], ",", 
       RowBox[{"x15", "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"1", ",", "2", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "11", ",", "12"}], "]"}]}]]}]}], 
      "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "n_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zs", "=", 
       RowBox[{"Nest", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "mat", "}"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hatted", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"mat", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}], 
                    ",", "1"}], "]"}], "&"}], ")"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Length", "[", "mat", "]"}]}], "]"}]}], ",", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{"PadRight", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "mat", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}]}], "]"}]}], ",", 
               RowBox[{"newRow", "=", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "10"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"newRow", " ", "hatted"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "8"}], ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", 
      RowBox[{"Zs", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Zs", "\[LeftDoubleBracket]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "Zs", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"5", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], ")"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "20", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"capexpand", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], ",", 
            RowBox[{"{", "c__", "}"}]}], "]"}], ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"b", ",", "c"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"x", ",", "a", ",", "y"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"c", ",", "a"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"x", ",", "b", ",", "y"}], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], ",", 
            RowBox[{"{", "c__", "}"}], ",", 
            RowBox[{"{", "d__", "}"}]}], "]"}], ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "a", ",", "c"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "b", ",", "d"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "a", ",", "d"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "b", ",", "c"}], "]"}]}]}], 
          ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a___", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"c_", ",", "d_", ",", "e_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"f_", ",", "g_", ",", "h_"}], "}"}]}], "]"}], ",", 
          "b___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"e", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "d", ",", "e", ",", "b"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"c", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "e", ",", "c", ",", "b"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"d", ",", "f", ",", "g", ",", "h"}], "]"}]}]}]}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neabp", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{"exp", "//.", "\[VeryThinSpace]", "capexpand"}], "//.", 
      "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Det", "[", 
        RowBox[{"Zs", "\[LeftDoubleBracket]", 
         RowBox[{"{", "x", "}"}], "\[RightDoubleBracket]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Code",
 CellChangeTimes->{{3.880087574296353*^9, 3.8800876055306425`*^9}, 
   3.8800876663365746`*^9, {3.880087754374585*^9, 3.8800877547991714`*^9}, {
   3.880088439970703*^9, 3.8800884749205017`*^9}, {3.8800895843066764`*^9, 
   3.8800896494961314`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"ea440333-3645-47e8-994d-94bd8b13be5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Maps", " ", "to", " ", "substiute", " ", "the", " ", "corresponding", 
     " ", "images", " ", 
     RowBox[{"y", "[", "c", "]"}]}], ",", " ", 
    RowBox[{
    "for", " ", "both", " ", "sets", " ", "of", " ", "last", " ", 
     "entries"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ImagesSubs", "=", 
     RowBox[{"MapThread", "[", 
      RowBox[{"Rule", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"y", "[", "k", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"LastEntriesBootstrap", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"LastEntriesBootstrap", "//", "Length"}]}], "}"}]}], 
              "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"LastEntriesBootstrap", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"LastEntriesBootstrap", "//", "Length"}]}], "}"}]}], 
          "]"}]}], "}"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ImagesSubsSymbolInt", "=", 
     RowBox[{"MapThread", "[", 
      RowBox[{"Rule", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"y", "[", "k", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"LastEntriesSymbolInt", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"LastEntriesSymbolInt", "//", "Length"}]}], "}"}]}], 
              "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"LastEntriesSymbolInt", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"LastEntriesSymbolInt", "//", "Length"}]}], "}"}]}], 
          "]"}]}], "}"}], ",", "1"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Codes", " ", "to", " ", "compute", " ", "the", " ", "torus", " ", 
     "images", " ", "for", " ", "both", " ", "sets", " ", "of", " ", "last", 
     " ", "entries"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numwp", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "200"}]}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "200"}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"c", "===", "\[Infinity]"}], ",", 
         RowBox[{"2", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"WeierstrassHalfPeriodW3", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", 
            "precision"}], "]"}]}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"InverseWeierstrassP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                   RowBox[{"y", "\[RuleDelayed]", 
                    RowBox[{"y", "[", "c", "]"}]}]}], "}"}]}], "/.", 
                "ImagesSubs"}], "/.", "aitouv"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}]}], "]"}], ",", 
           "precision"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numwpSymbolInt", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "200"}]}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "200"}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"c", "===", "\[Infinity]"}], ",", 
         RowBox[{"2", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"WeierstrassHalfPeriodW3", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", 
            "precision"}], "]"}]}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"InverseWeierstrassP", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                   RowBox[{"y", "\[RuleDelayed]", 
                    RowBox[{"y", "[", "c", "]"}]}]}], "}"}]}], "/.", 
                "ImagesSubsSymbolInt"}], "/.", "aitouv"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}]}], "]"}], ",", 
           "precision"}], "]"}]}], "]"}]}], "]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.879583911403487*^9, 3.8795839292457905`*^9}, {
  3.8795842028668985`*^9, 3.8795842233932157`*^9}, {3.8800874736046114`*^9, 
  3.880087504293454*^9}, {3.8800888992294903`*^9, 3.8800889195003796`*^9}, {
  3.880089028714907*^9, 3.880089049426552*^9}, {3.8800896609976935`*^9, 
  3.8800897376424875`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b08dd0ec-8087-4c07-a2e3-97fba01143f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Torus", " ", "image", " ", 
     RowBox[{"w", "[", 
      RowBox[{"c_", "2"}], "]"}]}], ",", " ", 
    RowBox[{
    "for", " ", "the", " ", "third", " ", "last", " ", "entry", " ", "from", 
     " ", "the", " ", "\"\<LastEntriesBootstrap\>\"", " ", "set"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  FractionBox[
   RowBox[{"numwp", "[", 
    RowBox[{"LastEntriesBootstrap", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "]"}], 
   RowBox[{"2", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"WeierstrassHalfPeriodW1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rg", "[", "2", "]"}], ",", 
          RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
        RowBox[{"(", 
         RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", "200"}], 
     "]"}]}]]}]], "Input",
 CellChangeTimes->{
  3.880088837236575*^9, {3.880088880210094*^9, 3.8800888827619066`*^9}, {
   3.880089245418092*^9, 3.880089254578266*^9}, {3.8800897441625404`*^9, 
   3.880089770832417*^9}, {3.8800899729247446`*^9, 3.880090002317274*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"76f7275f-3e6a-4337-b4c0-f71d4d1c7eff"],

Cell[BoxData[
 RowBox[{"0.5`199.43195289145459", "+", 
  RowBox[{
  "1.8415876048949544392555787211312946553875262189422836620446307790389462324\
543570916678615233645698986705883607436848649133609332977915902667263423814627\
754548854566761364979704152799295854900205776727929801958355`199.\
7612752294613", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.8800888383666816`*^9, 3.8800888832902784`*^9, 
  3.8800890541546783`*^9, 3.880089254955614*^9, 3.880089927442726*^9, 
  3.8800997354295425`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"8abd224e-7916-4af6-ba98-1a042febdfb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Torus", " ", "image", " ", 
     RowBox[{"w", "[", "0", "]"}]}], ",", " ", 
    RowBox[{
    "for", " ", "the", " ", "first", " ", "last", " ", "entry", " ", "from", 
     " ", "the", " ", "\"\<LastEntriesSymbolInt\>\"", " ", "set"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  FractionBox[
   RowBox[{"numwpSymbolInt", "[", 
    RowBox[{"LastEntriesSymbolInt", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], 
   RowBox[{"2", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"WeierstrassHalfPeriodW1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"rg", "[", "2", "]"}], ",", 
          RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
        RowBox[{"(", 
         RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", "200"}], 
     "]"}]}]]}]], "Input",
 CellChangeTimes->{
  3.880088837236575*^9, {3.880088880210094*^9, 3.8800888827619066`*^9}, {
   3.8800889488292785`*^9, 3.8800889545241385`*^9}, {3.880089231926098*^9, 
   3.880089241051678*^9}, {3.8800897736597366`*^9, 3.880089785521407*^9}, {
   3.8800899872199974`*^9, 3.880090003691486*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2f34db6f-230c-4185-b4e4-e3c3e3c0a556"],

Cell[BoxData[
 RowBox[{"2.\
370934192879848733174794625027054520784580785295722109815816604534340825352077\
058315113617882810614395933548317436388851501276316454923395998133113446755664\
23820217500353277481984818783016445572371473366720584002`199.69897000433602", 
  " ", "\[ImaginaryI]"}]], "Output",
 CellChangeTimes->{
  3.8800889552469287`*^9, 3.8800890549401665`*^9, {3.8800892347376676`*^9, 
   3.8800892570601487`*^9}, 3.8800899283858433`*^9, 3.880099736464279*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"0314e17c-55bc-465c-b0a1-1fad1987659b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "can", " ", "see", " ", "the", " ", "relation", 
     " ", 
     RowBox[{"w", "[", 
      RowBox[{"c_", "1"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{"w", "[", 
      RowBox[{"d_", 
       RowBox[{"1", "^", "+"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"d_", 
        RowBox[{"1", "^", "-"}]}], "]"}], " ", "mod", " ", "tau"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"numwp", "[", 
            RowBox[{"LastEntriesBootstrap", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "1"}], "]"}], "]"}], "]"}], 
           RowBox[{"2", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"WeierstrassHalfPeriodW1", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"rg", "[", "2", "]"}], ",", 
                  RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
                RowBox[{"(", 
                 RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", 
              "200"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        FractionBox[
         RowBox[{"2", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"WeierstrassHalfPeriodW3", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", "200"}],
            "]"}]}], 
         RowBox[{"2", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"WeierstrassHalfPeriodW1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rg", "[", "2", "]"}], ",", 
                RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
              RowBox[{"(", 
               RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", "200"}],
            "]"}]}]]}], "]"}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"numwpSymbolInt", "[", 
         RowBox[{
          RowBox[{"LastEntriesSymbolInt", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "200"}], "]"}], "+", 
        RowBox[{"numwpSymbolInt", "[", 
         RowBox[{
          RowBox[{"LastEntriesSymbolInt", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "200"}], "]"}]}], 
       RowBox[{"2", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"WeierstrassHalfPeriodW1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rg", "[", "2", "]"}], ",", 
              RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
            RowBox[{"(", 
             RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", "200"}], 
         "]"}]}]]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "Im"}], "//", "FindIntegerNullVector"}]}]}]], "Input",
 CellChangeTimes->{{3.879823796513441*^9, 3.87982383041166*^9}, {
  3.8798240494519167`*^9, 3.8798242140525937`*^9}, {3.8798279801408186`*^9, 
  3.8798279818588457`*^9}, {3.8800891277140417`*^9, 3.880089210634723*^9}, {
  3.8800897878756027`*^9, 3.8800898301282935`*^9}, {3.880089942491107*^9, 
  3.8800899511113834`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"190b9898-24bd-4f31-9227-2ccfda7f8888"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.880089187859826*^9, 3.880089211406418*^9}, 
   3.8800892632837543`*^9, {3.880089930129593*^9, 3.8800899517396607`*^9}, 
   3.8800997379557624`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"2265c9db-a68d-40b1-bc31-787c7660f63d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Example", " ", "to", " ", "evaluate", " ", "the", " ", "12"}], 
    "-", 
    RowBox[{"point", " ", "double"}], "-", 
    RowBox[{"box", " ", "symbol", " ", "numerically"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dbSymbol", "/.", 
     RowBox[{"MapThread", "[", 
      RowBox[{"Rule", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"dbSymbol", ",", 
            RowBox[{
             RowBox[{"Tensor", "[", 
              RowBox[{"__", ",", "__", ",", "__", ",", "z_"}], "]"}], ":>", 
             "z"}], ",", "Infinity"}], "]"}], "//", "Union"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{"dbSymbol", ",", 
              RowBox[{
               RowBox[{"Tensor", "[", 
                RowBox[{"__", ",", "__", ",", "__", ",", "z_"}], "]"}], ":>", 
               "z"}], ",", "Infinity"}], "]"}], "//", "Union"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"w", "[", "z_", "]"}], ":>", 
           FractionBox[
            RowBox[{"numwp", "[", "z", "]"}], 
            RowBox[{"2", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"WeierstrassHalfPeriodW1", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", 
                 RowBox[{"(", 
                  RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "]"}], ",", 
               "200"}], "]"}]}]]}]}]}], "}"}], ",", "1"}], "]"}]}], "/.", 
    RowBox[{"(", 
     RowBox[{"xtoab", "//", "neabp"}], ")"}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.8800886181780243`*^9, 3.8800886230475116`*^9}, {
   3.8800887348982286`*^9, 3.880088778758337*^9}, 3.880089449675791*^9, {
   3.88008983450637*^9, 3.8800898622007833`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"16379fef-61cf-4013-ad21-43f0a4da1173"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{
       RowBox[{"Tensor", "[", 
         RowBox[{
           RowBox[{"-", "6.142270207975551`"}], ",", 
           RowBox[{"-", "5.938195511630278`"}], ",", 
           RowBox[{"-", "2.1698590784294756`"}], ",", 
           RowBox[{
             RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
             RowBox[{"1.441456178468394`", " ", "\[ImaginaryI]"}]}]}], "]"}], 
       "-", 
       RowBox[{"1.`", " ", 
         RowBox[{"Tensor", "[", 
           RowBox[{
             RowBox[{"-", "6.142270207975551`"}], ",", 
             RowBox[{"-", "5.938195511630278`"}], ",", 
             RowBox[{"-", "1.9640914630472548`"}], ",", 
             RowBox[{
               RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
               RowBox[{"1.8415876048949544`", " ", "\[ImaginaryI]"}]}]}], 
           "]"}]}], "-", 
       RowBox[{"1.`", " ", 
         RowBox[{"Tensor", "[", 
           RowBox[{
             RowBox[{"-", "6.142270207975551`"}], ",", 
             RowBox[{"-", "5.938195511630278`"}], ",", 
             RowBox[{"-", "1.4903962319475517`"}], ",", 
             RowBox[{
               RowBox[{"0.5`", "\[VeryThinSpace]"}], "+", 
               RowBox[{"4.0002353219275735`", " ", "\[ImaginaryI]"}]}]}], 
           "]"}]}], "+", 
       TemplateBox[{"1040"}, "OutputSizeLimit`Skeleton"], "+", 
       RowBox[{"0.5`", " ", 
         RowBox[{"Tensor", "[", 
           RowBox[{
             RowBox[{"-", "0.20925813996499062`"}], ",", "9.611690591477421`",
              ",", 
             RowBox[{"-", "0.20923286214576842`"}], ",", 
             RowBox[{
               RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
               RowBox[{"2.3709341928798486`", " ", "\[ImaginaryI]"}]}]}], 
           "]"}]}], "+", 
       RowBox[{"Tensor", "[", 
         RowBox[{
           RowBox[{"-", "0.20925813996499062`"}], ",", "9.611690591477421`", 
           ",", "0.023928610537864995`", ",", 
           RowBox[{
             RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
             RowBox[{"2.662191557177913`", " ", "\[ImaginaryI]"}]}]}], "]"}], 
       "-", 
       RowBox[{"1.`", " ", 
         RowBox[{"Tensor", "[", 
           RowBox[{
             RowBox[{"-", "0.20925813996499062`"}], ",", "9.611690591477421`",
              ",", "9.611690591477421`", ",", 
             RowBox[{
               RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
               RowBox[{"2.3709341928798486`", " ", "\[ImaginaryI]"}]}]}], 
           "]"}]}]}], Short[#, 5]& ], "line" -> 42, "sessionID" -> 
   24925212949593799599, "byteCount" -> 178672, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.8800886310852513`*^9, {3.8800887380104475`*^9, 3.8800887800135565`*^9}, 
   3.8800890584614897`*^9, 3.880089451389108*^9, 3.8800895727694893`*^9, 
   3.8800899319807587`*^9, 3.8800997398404655`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"87b09a41-9e1d-4ed8-bdf1-454cbb63e984"]
}, Open  ]]
},
WindowSize->{951., 523.75},
WindowMargins->{{-4.5, Automatic}, {Automatic, -4.5}},
Magnification:>0.75 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e92beefd-ec6e-48bd-8e90-fc356a9032a0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6279, 138, 321, "Input",ExpressionUUID->"836b21e1-952e-47d5-8545-99dd107f0c0e"],
Cell[6840, 160, 400, 8, 51, "Code",ExpressionUUID->"b9d02a3d-ba94-474e-9689-fd591a987779"],
Cell[CellGroupData[{
Cell[7265, 172, 728, 17, 36, "Input",ExpressionUUID->"0070fb36-a257-4a82-aa64-adc8d8c09667"],
Cell[7996, 191, 15402, 333, 282, "Output",ExpressionUUID->"debda722-03ff-4754-8291-3de15f6c166b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23435, 529, 2033, 55, 64, "Input",ExpressionUUID->"75853f05-b7fc-4bde-bc61-88a0d268010f"],
Cell[25471, 586, 7001, 142, 142, "Output",ExpressionUUID->"89afd488-a102-4b18-81ca-c17039e2ef00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32509, 733, 1511, 39, 50, "Input",ExpressionUUID->"90cafc26-1043-46b1-b575-8fda800a2ef9"],
Cell[34023, 774, 6137, 121, 126, "Output",ExpressionUUID->"0ba586a9-0c60-4048-afea-efdcffe15797"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40197, 900, 550, 12, 36, "Input",ExpressionUUID->"cf7945d3-5efe-4c18-810e-03a1ca826a72"],
Cell[40750, 914, 3154, 68, 100, "Output",ExpressionUUID->"704d66ac-4e8f-4c13-83a2-07274eafcebe"]
}, Open  ]],
Cell[43919, 985, 14382, 382, 279, "Code",ExpressionUUID->"ea440333-3645-47e8-994d-94bd8b13be5f"],
Cell[58304, 1369, 7069, 183, 117, "Code",ExpressionUUID->"b08dd0ec-8087-4c07-a2e3-97fba01143f9"],
Cell[CellGroupData[{
Cell[65398, 1556, 1232, 32, 53, "Input",ExpressionUUID->"76f7275f-3e6a-4337-b4c0-f71d4d1c7eff"],
Cell[66633, 1590, 590, 10, 67, "Output",ExpressionUUID->"8abd224e-7916-4af6-ba98-1a042febdfb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67260, 1605, 1272, 32, 53, "Input",ExpressionUUID->"2f34db6f-230c-4185-b4e4-e3c3e3c0a556"],
Cell[68535, 1639, 553, 9, 39, "Output",ExpressionUUID->"0314e17c-55bc-465c-b0a1-1fad1987659b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69125, 1653, 3751, 101, 135, "Input",ExpressionUUID->"190b9898-24bd-4f31-9227-2ccfda7f8888"],
Cell[72879, 1756, 404, 8, 24, "Output",ExpressionUUID->"2265c9db-a68d-40b1-bc31-787c7660f63d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73320, 1769, 2112, 53, 89, "Input",ExpressionUUID->"16379fef-61cf-4013-ad21-43f0a4da1173"],
Cell[75435, 1824, 3085, 68, 91, "Output",ExpressionUUID->"87b09a41-9e1d-4ed8-bdf1-454cbb63e984"]
}, Open  ]]
}
]
*)


